A full-color four-point form factor

We determine the symbol and complete functions of the full-color two-loop four-point maximally helicity violating stress-tensor form factor in $\mathcal N=4$ super Yang-Mills theory, including $N^1$ double traces and $N^0$ single traces. Numerical unitarity and a master-integral bootstrap fix the result. A direct form-factor bootstrap reproduces the symbol. Permuting external legs in the planar 88-letter alphabet yields all 79 letters, while the $N^0$ terms contain four new nonclassical contributions. We also obtain the complete $N^0$ two-loop triple-collinear hard splitting functions.

==> anc/README.wl <==
(*
  A full-color four-point form factor -- submission data

  Song He and Xuhang Jiang

  This directory is supplied in ff4_ancillary.zip as electronic data
  accompanying the Supplemental Material. The seven WXF files contain
  the analytic results. The optional structural/ directory supplies the
  planar-letter map and data for the nonclassical-symbol and collinear
  letter-space comparisons; see structural/README.TXT. Its files are not
  loaded by FF4Load[] and are not needed to use the examples below.

  Start in a fresh Wolfram Language kernel (version 13 or later):
    (* Install the FF4 helpers from the supplied README. Replace the path
       with your anc directory. This does not yet load the WXF data. *)
    Get["/absolute/path/to/anc/README.wl"];
    (* Load all seven WXF files into an Association named data.
       To use another copy of the data, use FF4Load["/another/path/anc"]. *)
    data = FF4Load[];
  Replace the path with the location of the supplied anc directory.
  All seven WXF files are loaded from that directory. The examples below
  are instructions in comments, so evaluate the desired lines separately.
  A final semicolon suppresses display but still saves the result. To see
  an expression, evaluate its variable name alone, e.g. leadingS1.
  Names to the left of = are your own labels. The quoted keys to the right
  select the actual result and must be chosen from the documented lists.

  EXTRACTING A COLOR COMPONENT
  1. Load the data as above, then construct the named color coefficients:
       (* Return all nine function coefficients in three named sectors.
          Each sector is an Association with three trace-ordering keys. *)
       functionComponents = FF4ColorComponents[data,"Functions"];
       (* Return the matching nine symbol coefficients in the same layout.
          Replace Functions by Symbols to switch the result type. *)
       symbolComponents = FF4ColorComponents[data,"Symbols"];

  2. Select a sector and a trace ordering. For example:
       (* Coefficient of Nc^2 S1: L1=P1 h1, including P1 but not Nc^2 S1. *)
       leadingS1 = functionComponents["N2SingleTrace"]["S1"];
       (* P1 times the stored symbol of h1, for the same Nc^2 S1 component. *)
       leadingS1Symbol = symbolComponents["N2SingleTrace"]["S1"];
       (* Coefficient of Nc D2: 2K-C1
          =P1(2 k1-f11)+P2(2 k2-f12), without Nc D2 itself. *)
       doubleD2 = functionComponents["N1DoubleTrace"]["D2"];
       (* The same linear combination of stored symbols, with P1,P2 outside S. *)
       doubleD2Symbol = symbolComponents["N1DoubleTrace"]["D2"];
       (* Coefficient of S3 at order Nc^0: C3=-C1-C2. *)
       subleadingS3 = functionComponents["N0SingleTrace"]["S3"];
       (* The symbol coefficient of that same subleading single trace. *)
       subleadingS3Symbol = symbolComponents["N0SingleTrace"]["S3"];
       (* Generalize by changing S1 to S2 or S3 in a single-trace sector,
          or D2 to D1 or D3 in the double-trace sector. Change the first
          key to select the color power. For an entire sector, omit the
          second lookup, e.g. functionComponents["N1DoubleTrace"]. *)

     The complete key map is:
       sector                 inner keys      coefficient returned
       "N2SingleTrace"        "S1","S2","S3"   L1, L2, L3
       "N1DoubleTrace"        "D1","D2","D3"   2K-C3, 2K-C1, 2K-C2
       "N0SingleTrace"        "S1","S2","S3"   C1, C2, C3

     These are the coefficients of Nc^2 Si, Nc Di, and Si, respectively.
     The returned coefficient includes its Parke-Taylor factors but excludes
     the named color tensor and power of Nc. The double-trace coefficient
     includes the factor 2 multiplying K. In the paper's notation:
       Li = Pi hi, C1 = P1 f11+P2 f12, C2 = P1 f21+P2 f22,
       C3 = -C1-C2, K = P1 k1+P2 k2, P3 = -P1-P2.
     Thus K alone is not the coefficient of any one double trace.
     The nine sector coefficients obey relations and are not independent.
     Si includes a trace plus its reverse. The orderings of Si are
     (1234,1243,1324), and the pairings of Di are (12|34,13|24,14|23).

  3. To include the actual color tensor and Nc power, for example:
       (* The complete Nc^2 S1 L1 term of the stripped hard form factor. *)
       leadingS1Term = Nc^2 data["Structure"]["SingleTraceBasis"][[1]] *
                         leadingS1;
       (* The complete Nc D2 (2K-C1) term, including its color tensor. *)
       doubleD2Term = Nc data["Structure"]["DoubleTraceBasis"][[2]] *
                        doubleD2;
       (* The complete S3 C3 term. No power of Nc multiplies this sector. *)
       subleadingS3Term = data["Structure"]["SingleTraceBasis"][[3]] *
                            subleadingS3;
       (* To select another ordering, change BOTH the basis index [[i]]
          and the coefficient key to the same i. Keep Nc^2, Nc, or 1
          according to the sector. Substitute the symbol coefficient
          instead of the function coefficient to obtain its symbol term. *)
     Use the corresponding symbol coefficient to assemble its symbol term.
     For the entire object use FF4Assemble[data,"Functions"] or
     FF4Assemble[data,"Symbols"]. These are the stripped two-loop hard
     form factor defined in the paper, with the infrared poles subtracted.
     The common MHV numerator and coupling factors are still stripped.

  4. To extract a PURE coefficient without Parke-Taylor or color factors:
       (* The pure h1=L1/P1, with its complete beyond-symbol terms. *)
       pureH1 = data["Functions"]["h1"];
       (* The ordinary weight-four symbol of h1. It contains no P1. *)
       pureH1Symbol = data["Symbols"]["h1"];
       (* The pure coefficient multiplying P2 inside C1. *)
       pureF12 = data["Functions"]["f12"];
       (* The stored symbol of that pure f12 coefficient. *)
       pureF12Symbol = data["Symbols"]["f12"];
       (* The pure coefficient multiplying P2 inside K, namely h2-h3. *)
       pureK2 = data["Functions"]["k2"];
       (* The stored symbol of k2, without a Parke-Taylor factor. *)
       pureK2Symbol = data["Symbols"]["k2"];
       (* Replace the second key by any of f11,f12,f21,f22,k1,k2,h1,h2,h3.
          Functions and Symbols use exactly the same keys. *)
     All nine keys are listed below. For a whole family, for example:
       (* Return an Association containing all three pure leading functions.
          Change the key list to select any subset, or Functions to Symbols
          to retrieve the symbols of that subset. *)
       pureLeading = KeyTake[data["Functions"],{"h1","h2","h3"}];
     Symbols are already supplied. Do not apply S to a function expression
     or to a Parke-Taylor factor: S is the inert tensor-word head, not a
     function-to-symbol routine. Rational prefactors remain outside S.

  5. The same extraction works for the triple-collinear limits:
       (* All nine leading-power color coefficients, with Pi replaced by Ti.
          These include the scale logarithms L=Log[rho]-I Pi. *)
       tcFunctions = FF4ColorComponents[data,"TripleFunctions"];
       (* The corresponding symbols, including the scale letter B[0]=rho. *)
       tcSymbols = FF4ColorComponents[data,"TripleSymbols"];
       (* The Nc D2 coefficient of the hard limit divided by parent PT:
          T1(2 k1^LP-f11^LP)+T2(2 k2^LP-f12^LP). *)
       tcDoubleD2 = tcFunctions["N1DoubleTrace"]["D2"];
       (* The same boundary-symbol combination, with Ti outside S. *)
       tcDoubleD2Symbol = tcSymbols["N1DoubleTrace"]["D2"];
       (* Pure h1^LP, including all powers of L and its finite constant term. *)
       tcPureH1 = data["TripleFunctions"]["h1"];
       (* Its full leading-power symbol, including words containing B[0]. *)
       tcPureH1Symbol = data["TripleSymbols"]["h1"];
       (* Generalize with exactly the same sector and coefficient keys as
          above. Replace Functions/Symbols by TripleFunctions/TripleSymbols
          to select limits instead of the generic kinematic expressions. *)
     The component helper uses Ti=LP(Pi/P_parent,4) in place of Pi.
     Its outputs therefore refer to the hard-form-factor limit DIVIDED BY
     the parent Parke-Taylor factor. Multiply by
     data["Structure"]["ParentParkeTaylor"] to restore that factor.
     The leading and double-trace sectors retain the lower-loop products
     explained below. The N^0 sector directly gives the two-loop hard
     splitting contribution after restoring the external-component numerator.

  CONTENTS AND COMMON CONVENTIONS
  hard-functions.wxf / hard-symbols.wxf:
    Associations with the same nine string keys, in this order:
    f11, f12, f21, f22, k1, k2, h1, h2, h3.
    All entries are PURE. Leading-color Li = Pi hi. No ParkeTaylor or
    color factor is included in these entries. Common MHV numerator and
    loop-coupling factors are stripped. q^2 = mu^2 = 1, with minimal-pole
    color-space infrared subtraction in dimensional reduction.
    Functions use F[w,i] of arXiv:2306.15431v2, with native I Pi and Zeta[3].
    Ordinary symbols use the inert head S[W[i],W[j],W[k],W[l]]. The order
    is the differential/Chen order: differentiation removes the last slot.
    Periods are invisible to the ordinary weight-four symbol.

  color-and-prefactors.wxf:
    The single- and double-trace bases, the independent color tensors,
    ParkeTaylor factors, and their contraction with HardScalar["name"].
    ColorTrace[i,...] = tr(t^(a_i)...), tr(t^a t^b)=delta_ab/2; Nc=N.
    ParkeTaylor[i,j,k,l]=1/(<ij><jk><kl><li>).
    P1=PT(1234), P2=PT(1243), P3=-P1-P2.
    ColorPTCoefficients is a 6-by-2 matrix, in TraceCoefficientOrder and
    ParkeTaylorBasis order. No duplicate function or symbol payload is stored.
    TripleCollinearPrefactorsOverParentPT gives Ti=LP(Pi/P_parent,4).
    TripleCollinearN0OverParentPT assembles the N^0 splitting contribution.
    TripleCollinearHardOverParentPT assembles the FULL hard-form-factor limit.
    Its N^2 and ND terms still contain lower-loop hard-factorization products,
    which must be subtracted to extract a two-loop splitting function.
    The selected external component's stripped MHV numerator must also be
    restored. For scalar legs 1,4 its ratio to the two-point numerator is a.

  alphabet.wxf:
    W letter definitions, roots and kinematic map in the published indexing.
    Our production channel is s34: (-p3)+(-p4) -> (-q)+p1+p2.
    The published five momenta are (-q,p1,p2,p3,p4), so S45=s34.
    Use tr5/Sqrt[Delta5]=+1 at the reference point and consistent continuation.

  triple-collinear-functions.wxf / triple-collinear-symbols.wxf:
    Matching string keys f11,f12,f21,f22,k1,k2,h1,h2,h3, in the SAME order
    as the generic functions. These are complete LEADING-POWER limits,
    including all scale logarithms, with L=Log[rho]-I Pi and rho>0.
    h1,h2,h3 start at L^4, k1,k2 at L^3, and the four fij at L^2.
    All nine are generated by the two seeds f11 and h1. With simultaneous
    substitutions sigma=(12): {x,y,a,b,d}->{x,h,c,b,-d},
                  eta=(23): {x,y,a,b,d}->{h,y,a,c,-d},
                  tau=(13): {x,y,a,b,d}->{y,x,b,a,-d},
    one has f12=(1-tau)f11, f21=sigma f12, f22=sigma f11,
            h2=sigma h1, h3=eta h1, tau h1=h1,
            k1=h1-h3, k2=h2-h3. These relations also hold for the symbols.
    The expressions are supplied explicitly under all nine keys.
    Coordinates: rho=s123/q^2, x=s12/s123, y=s23/s123,
                 a=z1, b=z3, c=1-a-b, h=1-x-y.
    The limit is on the physical timelike DECAY sheet after continuation.
    It is not obtained by numerically substituting rho=0 into production F.
    Symbols use the SAME inert S head, with B[i] denoting boundary letters.
    B[0]=rho. B[1] through B[29] are defined in ShapeAlphabet below.
    Terms with B[0] are retained, so all leading-power scale logarithms
    remain in these symbols. Discarding B[0] words gives the symbols of the
    finite L^0 coefficients.

  triple-collinear-definitions.wxf:
    LeadingOneLoop=M=-L^2-Log[a b x y] L+beta(x,y;a,b)+9 Zeta[2].
    LeadingSinglePole=A1=2 L+Log[a b x y]-2 I Pi.
    The complete leading seed is M^2/2-2 Zeta[2] M-Zeta[3] A1
      +6 Zeta[4]+4 R6[u,v,w], with
      {u,v,w}={x/(1-b),y/(1-a),a b/((1-a)(1-b))}.
    LeadingSeed, SixPointRemainder and the five h/k entries contain explicit
    native Log and PolyLog expressions. SixPointRoot=d/((1-a)(1-b)).
    Use the branch prescription of arXiv:1006.5703v2, equations (2)-(6).
    Its J expression must not be collapsed to a principal logarithm.
    LeadingCrossings gives simultaneous {x,y,a,b,d} replacements. The
    six-point/BDS normalization is that of arXiv:2409.12445v3, eq. (87).
    The shared 9 Zeta[2] constant cancels in one-loop ordering differences
    but must be retained in M for the two-loop leading-color limit.

    Complete definition of the finite G11[{x,y,a,b},d] used by the four fij
    limits, with all source constants, finite letters, radial GPL kernels,
    and endpoint prescriptions. The other Gij follow by the permutations
    explicitly stored in FiniteFunctions. Odd permutations reverse d.
    G11ChenTerms contains pairs {word, coefficient}, with exact rational
    coefficients and named source periods. For a word w, its finite part is
       Sum[RadialConstant[Take[w,k]] ShapeChen[Drop[w,k]], {k,0,Length[w]}].
    ShapeChen is based at {1/3,1/3,1/3,1/3}, with OriginalFiniteLetters as
    kernels and the last-letter derivative convention. Empty words equal 1.
    RadialConstant is the constant in Log[rho] along the symmetric radial
    path from rho=1/2 to 0. RadialLetterMaps and RadialPolynomialAlphabet
    determine it by GPLs, with the exact endpoint Jacobians in RadialSectors.
    FF4RadialGPL below constructs the explicit GPL recipe for any prefix.
    The timelike finite function adds G11PhaseCorrection=I Pi R1+Pi^2 R2.
    All boundary constants are included as named periods. SourceConstantRules
    contains their published values (at least 60 digits for numerical-only
    constants). No analytic recognition of numerical-only constants is implied.
    The formal coefficient formulas and kernels are exact in these periods.

  EXAMPLES (evaluate the desired lines after loading)
    (* Pure f11. Change the string key to select another pure coefficient. *)
    f11 = data["Functions"]["f11"];
    (* Pure h1 symbol. The same nine keys are available under Symbols. *)
    symbolH1 = data["Symbols"]["h1"];
    (* The full stripped two-loop hard function, with all color/PT factors. *)
    fullHard = FF4Assemble[data,"Functions"];
    (* Its color/PT-weighted collection of pure-function symbols. *)
    fullSymbol = FF4Assemble[data,"Symbols"];
    (* A 6-by-2 coefficient matrix. Rows are S1,S2,S3,D1,D2,D3, columns
       are P1,P2, and entries include Nc powers. Replace Functions by
       Symbols below to obtain the corresponding matrix of symbols. *)
    matrix = data["Structure"]["ColorPTCoefficients"] /.
               FF4ScalarRules[data["Functions"]];
    (* Contract the two bases with the matrix to recover fullHard.
       Use the symbol matrix in this same contraction to recover fullSymbol. *)
    fromMatrix = Join[data["Structure"]["SingleTraceBasis"],
                      data["Structure"]["DoubleTraceBasis"]] . matrix .
                      data["Structure"]["ParkeTaylorBasis"];

    (* Pure f11^LP, including its L^2, L and finite terms. *)
    tcF11 = data["TripleFunctions"]["f11"];
    (* Its symbol, including all scale-dependent B[0] words. *)
    tcSymbolF11 = data["TripleSymbols"]["f11"];
    (* Remove all words containing the scale letter. This gives the symbol
       of the finite L^0 coefficient. Apply the same rule to any of the
       nine triple-collinear symbols. Period terms are invisible to it. *)
    finiteSymbol = tcSymbolF11 /. S[args___] /;
                     MemberQ[{args},B[0]] :> 0;
    (* Assemble only the N^0 contribution, divided by the parent PT factor. *)
    tcN0 = data["Structure"]["TripleCollinearN0OverParentPT"] /.
             FF4ScalarRules[data["TripleFunctions"]];
    (* Assemble all three color sectors in the same parent-PT normalization.
       For either assembly, replace TripleFunctions by TripleSymbols to
       obtain the corresponding color/PT-weighted boundary symbols. *)
    tcFullHard = data["Structure"]["TripleCollinearHardOverParentPT"] /.
                   FF4ScalarRules[data["TripleFunctions"]];
    (* Expand the finite G11 definition into its based Chen integrals and
       boundary constants. This is a formal expression, not a numerical
       value. Cross coordinates and the oriented root for the other Gij. *)
    g11Chen = FF4FiniteG11[data]; (* explicit finite Chen expression *)
    (* Return the GPL expression and endpoint prescription for original-
       alphabet prefix {5}. Replace {5} by another registered prefix word
       from data["TripleDefinitions"]["RadialPrefixes"], e.g. {5,5}.
       These are original-letter indices, not the boundary B[i] indices. *)
    radialExample = FF4RadialGPL[data,{5}];
    (* Here RadialConstant[{5}]=Log[2];
       RadialConstant[{5,5}]=Log[2]^2/2; RadialConstant[{17}]=0. *)

  NUMERICAL EVALUATION
    The five h/k triple-collinear entries can be evaluated directly.
    For example, at {x,y,a,b}={9/50,4/15,1/5,2/5} and rho=10^-8:
      (* Choose exact shape coordinates. Replace all four fractions to
         select another point satisfying the physical-patch conditions. *)
      shapeRules = {x->9/50,y->4/15,a->1/5,b->2/5};
      (* Compute d^2 at that shape. Recompute this whenever the shape changes. *)
      gramValue = ((b x+a y-(1-a-b)(1-x-y))^2-4 a b x y) /.
                    shapeRules;
      (* Complete the substitutions with the oriented Gram root and scale
         log. Replace 1/10^8 by another positive rho to change the scale. *)
      pointRules = Join[shapeRules,
        {d->I Sqrt[-gramValue],L->Log[1/10^8]-I Pi}];
      (* Evaluate h1^LP to 30-digit precision and display the result.
         Change h1 to h2,h3,k1 or k2 to evaluate another classical entry,
         or change 30 for the requested precision. The four fij entries
         additionally require a numerical Chen/GPL evaluator. *)
      N[data["TripleFunctions"]["h1"] /. pointRules,30]
    gives 84756.4450628637499179083564926
             +57644.7431021089587094656791819 I.
    This is the leading-power expression at the stated nonzero rho,
    not the exact generic function at that rho. Evaluate a crossed function
    by replacing coordinates and d simultaneously, before numerical values.
    At the reference orientation d is positive imaginary. The physical
    patch has x,y,1-x-y,a,b,1-a-b,1-b-x,1-a-y,a+b+x+y-1>0 and d^2<0.

    Importing these files does not install a numerical F, S, ShapeChen or
    GPL evaluator. N[f11] alone therefore does not give a kinematic value.
    F uses the published production one-mass pentagon basis and its boundary
    constants: https://arxiv.org/abs/2306.15431 and
    https://zenodo.org/records/8085740 . The decay continuation and source
    constants are from https://arxiv.org/abs/2602.18185 and
    https://zenodo.org/records/18630975 . Apply continuation consistently to
    the complete function, including periods. The four-variable G11 is
    specified by the complete Chen expression, not claimed to reduce to
    classical polylogarithms. Its radial constants have the supplied GPL
    recipes. Do not substitute a divergent GPL endpoint before regularizing
    in Log[rho]. The arbitrary-shape part requires Chen integration.

  This file installs only helpers whose names start with FF4. It does not
  assign definitions to the formal data heads. Keep those heads and the
  kinematic symbols free of user definitions when importing the data.
*)

FF4AncDirectory = DirectoryName[$InputFileName];

FF4Load[dir_String : FF4AncDirectory] := Map[
  Import[FileNameJoin[{dir, #}], "WXF"] &,
  <|"Functions" -> "hard-functions.wxf", "Symbols" -> "hard-symbols.wxf",
    "Structure" -> "color-and-prefactors.wxf", "Alphabet" -> "alphabet.wxf",
    "TripleFunctions" -> "triple-collinear-functions.wxf",
    "TripleSymbols" -> "triple-collinear-symbols.wxf",
    "TripleDefinitions" -> "triple-collinear-definitions.wxf"|>
];

FF4ScalarRules[rows_Association] := KeyValueMap[HardScalar[#1] -> #2 &, rows];

FF4Assemble[data_Association, kind_String : "Functions"] :=
  data["Structure"]["HardFunction"] /. FF4ScalarRules[data[kind]];

FF4ColorComponents::kind =
  "Unknown result type `1`. Use Functions, Symbols, TripleFunctions or TripleSymbols.";

FF4ColorComponents[data_Association, kind_String : "Functions"] := Module[
 {structure=data["Structure"], prefactors, traces, components},
 If[!MemberQ[{"Functions","Symbols","TripleFunctions","TripleSymbols"},kind],
   Message[FF4ColorComponents::kind,kind]; Return[$Failed]];
 prefactors=If[MemberQ[{"TripleFunctions","TripleSymbols"},kind],
   Take[structure["TripleCollinearPrefactorsOverParentPT"],2],
   structure["ParkeTaylorBasis"]];
 traces=structure["ColorPTCoefficients"].prefactors;
 components=<|
   "N2SingleTrace"->AssociationThread[{"S1","S2","S3"},
     (Coefficient[#,Nc,2]& /@ Take[traces,3])],
   "N1DoubleTrace"->AssociationThread[{"D1","D2","D3"},
     (Coefficient[#,Nc,1]& /@ Take[traces,-3])],
   "N0SingleTrace"->AssociationThread[{"S1","S2","S3"},
     (Coefficient[#,Nc,0]& /@ Take[traces,3])]|>;
 components /. FF4ScalarRules[data[kind]]
];

FF4FiniteG11[data_Association, coordinates_List : {x,y,a,b}, orientedRoot_ : d] :=
 Module[{definition = data["TripleDefinitions"], zeroLetters, radial, shape,
   finiteExpression, replacements},
  zeroLetters = Cases[definition["RadialPrefixes"], {{j_}, _String, True} :> j];
  radial[{}] = 1;
  radial[word_List] := If[Intersection[word,zeroLetters] =!= {},0,
                          RadialConstant[word]];
  shape[{}] = 1;
  shape[word_List] := ShapeChen[word,coordinates,orientedRoot];
  finiteExpression = Total[Function[term,
    term[[2]] Total[Table[radial[Take[term[[1]],k]] *
                        shape[Drop[term[[1]],k]],{k,0,Length[term[[1]]]}]]] /@
      definition["G11ChenTerms"]];
  replacements = Thread[{x,y,a,b,d} -> Join[coordinates,{orientedRoot}]];
  finiteExpression + (definition["G11PhaseCorrection"] /. replacements)
 ];

FF4RadialGPL[data_Association, word_List] := Module[
 {definition=data["TripleDefinitions"], entry, sector, maps, choices,
  polys, roots, source, terms, polynomialWord, factor, expression},
 entry=SelectFirst[definition["RadialPrefixes"],First[#]===word &,
                   Missing["UnknownPrefix",word]];
 If[MissingQ[entry],Return[entry]];
 sector=definition["RadialSectors"][entry[[2]]];
 If[TrueQ[entry[[3]]],Return[<|"Expression"->0,"Sector"->entry[[2]]|>]];
 If[word==={},Return[<|"Expression"->1,"Sector"->entry[[2]]|>]];
 maps=definition["RadialLetterMaps"];
 polys=definition["RadialPolynomialAlphabet"];
 source=sector["source_u"];
 choices=Tuples[(maps[ToString[#]][entry[[2]]])& /@ word];
 terms=Table[
   polynomialWord=choice[[All,1]]; factor=Times@@choice[[All,2]];
   roots=(u /. Solve[polys[ToString[#]]==0,u])& /@ polynomialWord;
   factor Total[(GPL[Reverse[#]-source,u-source]&) /@ Tuples[roots]],
   {choice,choices}];
 expression=Total[terms];
 <|"Expression"->expression,"Sector"->entry[[2]],
   "Endpoint"->sector["boundary_u"],
   "LocalPositiveEndpointCoordinate"->sector["local_positive_endpoint_coordinate"],
   "EndpointLogRule"->(Log[sector["local_positive_endpoint_coordinate"]]->
      Log[rho]-Log[sector["rho_over_local_coordinate_at_endpoint"]]),
   "Prescription"->"Take the Log[rho]^0 term at rho^0 after applying the endpoint log rule, following the source-to-endpoint path."|>
];
Null


==> anc/structural/README.TXT <==
Title: A full-color four-point form factor
Authors: Song He and Xuhang Jiang

ALPHABET AND SYMBOL COMPARISONS
===============================

These files supply the alphabet relations and tensor data used for the
structural comparisons in the Supplemental Material. All coefficients are
exact. The two compressed tensor files are preserved from the calculation
accompanying the 5 November 2026 manuscript archive. Their relation to the
current WXF files is specified below and in provenance.json.

Run the checks from any directory with Python 3.10 or later:

    python /path/to/anc/structural/check-structure.py

Only the Python standard library is required. No Wolfram kernel, network
access, master-integral data, or earlier working directory is needed.


1. THE 79 LETTERS AS PERMUTED PLANAR LETTERS
-----------------------------------------

In Wolfram Language:

    letterMap = Get["planar-letter-map.wl"];
    letterMap["Rows"]

Each row {j,r,{i1,i2,i3,i4},eta} specifies

    dlog W_j(p1,p2,p3,p4)
      = eta dlog a_r(p_i1,p_i2,p_i3,p_i4),   eta = +1 or -1.

The W indices are the published one-mass integral labels, with momentum
order (-q,p1,p2,p3,p4). The list is exactly

    W2,...,W33; W118,...,W137; W162,...,W188.

The planar labels retain a1,...,a93 with 43,44,73,76,87 omitted; they are
not renumbered 1,...,88. The overall scale is fixed by q^2=1. The planar
alphabet is defined in the ancillary aAlphabet.txt of arXiv:2212.02410v3;
the 88-letter selection is that of arXiv:2605.28955. The W definitions
follow arXiv:2306.15431 and the supplied alphabet.wxf.

The reference root alignment is

    (sqrt1a,sqrt1b,sqrt2a,sqrt2b,sqrt3) = (g3,g1,h4,h2,r).

Root substitutions under permutations are fixed by the exact coordinate
maps in planar-alphabet-coordinates.json. They use the canonical square-root
pullbacks of the alphabet comparison. Multiplicative constants drop out of
these identities. The table does not determine additive constants or
analytic continuation of complete functions.

The script checks the 79 labels, allowed planar indices, permutations and
signs. It composes the supplied adjacent-transposition maps and reproduces
every identity over Q, including

    dlog W17  =  dlog a18(1,2,4,3),
    dlog W162 = -dlog a69(1,2,4,3).

The underlying coordinate maps were obtained by exact algebraic reduction
of logarithmic derivatives. This short script verifies their composition
and all 79 table entries; it does not repeat that polynomial reduction from
the original published alphabet expressions.


2. COMPARISON WITH PLANAR NONCLASSICAL FUNCTIONS
----------------------------------------------

planar-c22-vectors.json.gz contains the complete projected tensors used in
the comparison. planar-c22-relations.json contains the exact column
relations, a 30-by-30 nonzero minor, and the four-coordinate obstruction
displayed in the Supplemental Material.

The projection is

    C22(a tensor b tensor c tensor d) = (a wedge b) wedge (c wedge d).

An exterior coordinate is stored as [a,b,c,d], with a<b, c<d and
(a,b)<(c,d) in lexicographic order. Reversing either pair or exchanging
the two pairs changes the sign. The letter labels refer to W. Stored
integer coefficients are 16 times the physical C22 coefficients.

The 123 comparison columns are the five planar NMHV coefficient functions
f_plus, f_odd1, f_odd2, f_odd3, f_s in all 24 external orderings, followed
by H42_1234, H42_1243 and H42_1324. These are pure-function coefficients;
rational helicity prefactors are external. The target order is
f11,f12,f21,f22,k1,k2. Their definitions and the planar normalization
are those used in the Supplemental Material. The oriented Gram root
changes sign under odd external permutations in this tensor comparison
(the stored convention is named physical_Gram_pseudoscalar).

The script reconstructs every one of the 123 complete tensors from 30
selected columns and checks that every rational residual coefficient
vanishes. It recomputes the selected 30-by-30 determinant exactly. These
two checks prove rank 30 over Q.

It then checks that the four coordinates

    (2,9;6,18), (2,10;6,18), (3,7;7,16), (3,8;6,17)

vanish on every comparison column. On (f11,f12,f21,f22) their physical
coefficient matrix is

    {{1,0,1,0}, {0,1,0,1}, {1,0,-2,0}, {0,2,0,-1}}.

Its exact determinant is 9. Thus adjoining these four targets gives rank
34 over Q. The conclusion concerns this specified set of planar functions
and constant linear coefficients. It is not a comparison with every
possible planar function or with redefinitions by kinematic prefactors.


3. THE TRIPLE-COLLINEAR LETTER SPACES
-----------------------------------

triple-symbols.tsv.gz contains the six leading-power symbols. Its row
index is zero based in the order f11,f12,f21,f22,k1,k2. The four B columns
give a word; its coefficient is numerator/denominator. The basis is

    B[0]=rho=s123/q^2,
    B[1],...,B[29] = the finite shape letters in triple-alphabet.json.

The coordinates are x=s12/s123, y=s23/s123, a=z1, b=z3, z2=1-a-b.
The expressions in JSON use ** for powers. The symbols d,h1,h4,h6 there
denote square roots, not the hard functions called h1,h2,h3 elsewhere.
Their squared polynomials are included. Finite vector coordinate zero
corresponds to B[1], rather than to B[0]. The 79 original-to-boundary dlog
maps are also included.

The script forms C22 directly from the compressed symbols, using the
unnormalized eight-term antisymmetrization in the two adjacent pairs and
between the pairs. All terms containing B[0] cancel, and C22(k1)=C22(k2)=0.

For each of the four fij it forms all four mode-fiber spaces. A mode fiber
is the vector obtained by fixing three tensor slots and varying the fourth.
The supplied 26 integer rows are checked to be actual fibers. They are
independent modulo the prime 1000000007, which proves a rank of at least
26 over Q. Three independent integer annihilators are checked exactly on
every fiber, proving a rank of at most 26 over Q. Their joint space has
rank 29 modulo the same prime and is contained in the 29-dimensional
finite basis. This proves the individual and joint ranks 26 and 29 over Q.
The ordinary finite symbols have matching coordinate-support upper bounds.

The 29 finite dlogs comprise 15 rational factors and four algebraic blocks
of dimensions 5,3,3,3. The script reevaluates the supplied normalized
algebraic dlog derivatives at rational points directly from the formulas
and recomputes their nonzero exact determinants. The defining radicands,
their irreducibility and distinct square classes, and the rational factors
are also listed. Separation of the blocks follows from their independent
root sign changes, as described in the Supplemental Material. The short
script does not perform a new symbolic irreducibility factorization.

These are symbol and C22 letter-space statements. They do not by themselves
prove an upper bound for the alphabet of the complete functions or fix
terms invisible to the ordinary symbol.


4. CORRESPONDENCE TO THE CURRENT ANCILLARY FILES
----------------------------------------------

Before packaging, all six tensors in triple-symbols.tsv.gz were compared
exactly with triple-collinear-symbols.wxf: all 59,447 nonzero words agree.
The 79 boundary maps, all 30 basis expressions including rho, and all four
root-square polynomials agree exactly with triple-collinear-definitions.wxf.
The six target C22 vectors were independently formed from hard-symbols.wxf
and agree exactly with planar-c22-vectors.json.gz.

provenance.json supplies SHA-256 hashes of these three current WXF files,
the original structural inputs, and the delivered supporting files. When
the WXF files are present in the parent anc/ directory, check-structure.py
also verifies their hashes. It does not evaluate the complete functions.

This directory supplies the structural comparisons. It does not contain
the separate numerical-unitarity samples for the R3 or leading-color
checks, or new numerical integrations.


==> anc/structural/check-structure.py <==
#!/usr/bin/env python3
"""Check the supplied alphabet maps and exact tensor-rank certificates.

Run with Python 3.10 or later; only the standard library is used. This checks the
delivered structural tensors. It does not recompute loop integrals or
perform function-level analytic continuation.
"""
import ast
import csv
import gzip
import hashlib
import json
import math
import re
from collections import defaultdict, deque
from fractions import Fraction
from pathlib import Path

HERE = Path(__file__).resolve().parent


def read(name):
    return json.loads((HERE / name).read_text())


def determinant(matrix):
    """Exact Gaussian elimination, used only for matrices of order <=30."""
    a = [[Fraction(v) for v in row] for row in matrix]
    n = len(a)
    assert all(len(row) == n for row in a)
    det = Fraction(1)
    for col in range(n):
        pivot = next((i for i in range(col, n) if a[i][col]), None)
        if pivot is None:
            return Fraction(0)
        if pivot != col:
            a[col], a[pivot] = a[pivot], a[col]
            det = -det
        value = a[col][col]
        det *= value
        for i in range(col + 1, n):
            if a[i][col]:
                factor = a[i][col] / value
                for j in range(col + 1, n):
                    a[i][j] -= factor * a[col][j]
                a[i][col] = 0
    return det


def modular_rank(rows, prime):
    echelon = {}
    for raw in rows:
        row = [int(v) % prime for v in raw]
        for pivot in sorted(echelon):
            if row[pivot]:
                factor = row[pivot]
                row = [(a - factor*b) % prime
                       for a, b in zip(row, echelon[pivot])]
        pivot = next((i for i, v in enumerate(row) if v), None)
        if pivot is not None:
            inv = pow(row[pivot], -1, prime)
            echelon[pivot] = [(v*inv) % prime for v in row]
    return len(echelon)


def rational_value_and_derivative(node, values, variable):
    """Evaluate the supplied rational expressions and one derivative exactly.

    Only integer constants, named variables, and arithmetic are accepted;
    no Python or Wolfram Language expression is executed.
    """
    if isinstance(node, ast.Expression):
        return rational_value_and_derivative(node.body, values, variable)
    if isinstance(node, ast.Constant) and isinstance(node.value, int):
        return Fraction(node.value), Fraction(0)
    if isinstance(node, ast.Name):
        return Fraction(values[node.id]), Fraction(node.id == variable)
    if isinstance(node, ast.UnaryOp):
        value, derivative = rational_value_and_derivative(node.operand, values, variable)
        if isinstance(node.op, ast.USub):
            return -value, -derivative
        if isinstance(node.op, ast.UAdd):
            return value, derivative
    if isinstance(node, ast.BinOp):
        a, da = rational_value_and_derivative(node.left, values, variable)
        b, db = rational_value_and_derivative(node.right, values, variable)
        if isinstance(node.op, ast.Add):
            return a + b, da + db
        if isinstance(node.op, ast.Sub):
            return a - b, da - db
        if isinstance(node.op, ast.Mult):
            return a*b, da*b + a*db
        if isinstance(node.op, ast.Div):
            return a/b, (da*b - a*db)/(b*b)
        if isinstance(node.op, ast.Pow):
            assert db == 0 and b.denominator == 1
            exponent = int(b)
            return a**exponent, exponent*a**(exponent - 1)*da
    raise ValueError("Unsupported expression: " + ast.dump(node))


def check_dlog_minors(meta):
    proof = meta["dlog_independence"]
    alphabet = {b["name"]: b for b in meta["basis"]}
    for root, block in proof["radical_blocks"].items():
        radicand = ast.parse(block["radicand"], mode="eval")
        matrix = []
        for row in block["selected_rows"]:
            values = dict(zip(proof["coordinate_order"],
                              proof["points"][row["point_index"]]))
            values[root] = 0
            variable = row["derivative_variable"]
            delta, d_delta = rational_value_and_derivative(radicand, values, variable)
            entries = []
            for letter in block["letters"]:
                ratio = ast.parse(alphabet[f"L{letter}"]["expression"], mode="eval").body
                assert isinstance(ratio, ast.BinOp) and isinstance(ratio.op, ast.Div)
                a, da = rational_value_and_derivative(ratio.left, values, variable)
                b, db = rational_value_and_derivative(ratio.right, values, variable)
                _, sigma = rational_value_and_derivative(ratio.left, values, root)
                _, minus_sigma = rational_value_and_derivative(ratio.right, values, root)
                assert a == b and da == db and sigma in (-1, 1) and minus_sigma == -sigma
                # L=(a+sigma*r)/(a-sigma*r), r^2=delta:
                # (partial log L)/r = sigma*(a*delta'-2*a'*delta)/(delta*(a^2-delta)).
                entries.append(sigma*(a*d_delta - 2*da*delta)/(delta*(a*a-delta)))
            matrix.append(entries)
        assert matrix == [[Fraction(v) for v in row] for row in block["minor_matrix"]], root
        det = determinant(matrix)
        assert det == Fraction(block["minor_determinant"]) and det, root


def check_alphabet():
    data = read("planar-alphabet-coordinates.json")
    pattern = re.compile(
        r"^\s*\{(\d+),(\d+),\{([1-4],[1-4],[1-4],[1-4])\},(-?1)\},?\s*$",
        re.MULTILINE)
    records = [(int(j), int(r), tuple(map(int, p.split(','))), int(sign))
               for j, r, p, sign in pattern.findall(
                   (HERE / "planar-letter-map.wl").read_text())]
    expected = list(range(2, 34)) + list(range(118, 138)) + list(range(162, 189))
    assert [row[0] for row in records] == expected
    planar = set(range(1, 94)) - {43, 44, 73, 76, 87}
    assert all(r in planar and sorted(p) == [1, 2, 3, 4]
               and sign in (-1, 1) for _, r, p, sign in records)
    maps = {
        tuple(map(int, p)): {
            int(i): {int(j): Fraction(c) for j, c in row.items()}
            for i, row in rows.items()}
        for p, rows in data["adjacent_permutation_dlog_coordinates"].items()}
    words = {(1, 2, 3, 4): []}
    queue = deque(words)
    while queue:
        p = queue.popleft()
        for g in sorted(maps):
            composed = tuple(g[i - 1] for i in p)
            if composed not in words:
                words[composed] = words[p] + [g]
                queue.append(composed)
    assert len(words) == 24
    for target, seed, perm, sign in records:
        vector = {int(i): Fraction(c) for i, c in
                  data["seed_dlog_coordinates"][str(seed)].items()}
        for g in words[perm]:
            image = defaultdict(Fraction)
            for i, c in vector.items():
                for j, v in maps[g][i].items():
                    image[j] += c*v
            vector = {j: c for j, c in image.items() if c}
        assert vector == {target: Fraction(sign)}, (target, vector)
    print("79/79 planar-letter identities reproduced over Q from the supplied coordinate maps.")


def check_planar_comparison():
    meta = read("planar-c22-relations.json")
    with gzip.open(HERE / "planar-c22-vectors.json.gz", "rt") as stream:
        raw = json.load(stream)
    assert raw["scale"] == meta["coefficient_scale"] == 16
    assert len(raw["candidate_names"]) == 123
    vectors = {name: {tuple(w): int(c) for w, c in entries}
               for name, entries in zip(raw["candidate_names"], raw["candidates"])}
    targets = {name: {tuple(w): int(c) for w, c in entries}
               for name, entries in zip(raw["target_names"], raw["targets"])}
    assert set(meta["candidate_relations"]) == set(vectors)
    basis = meta["candidate_basis"]
    assert len(basis) == 30 and len(set(basis)) == 30
    for name, relation in meta["candidate_relations"].items():
        coefficients = {key: Fraction(v) for key, v in relation.items()}
        assert set(coefficients) <= set(basis)
        scale = math.lcm(*(v.denominator for v in coefficients.values()))
        residual = defaultdict(int, {w: c*scale for w, c in vectors[name].items()})
        for key, coefficient in coefficients.items():
            multiple = int(scale*coefficient)
            for w, c in vectors[key].items():
                residual[w] -= multiple*c
        assert not any(residual.values()), name
    minor = [[vectors[name].get(tuple(w), 0) for name in basis]
             for w in meta["candidate_pivot_coordinates"]]
    assert minor == meta["candidate_minor"]
    det = determinant(minor)
    assert det == Fraction(meta["candidate_minor_determinant"]) and det
    coords = list(map(tuple, meta["zero_coordinates"]))
    assert all(vector.get(w, 0) == 0 for vector in vectors.values() for w in coords)
    target_minor = [[targets[name].get(w, 0) for name in meta["target_order"]]
                    for w in coords]
    assert target_minor == meta["target_minor"]
    target_det = determinant(target_minor)
    assert target_det == Fraction(meta["target_minor_determinant"])
    assert target_det / 16**4 == Fraction(meta["target_physical_minor_determinant"]) == 9
    assert meta["augmented_rank"] == 30 + 4 == 34
    print("123 planar C22 tensors have exact rank 30; adjoining the four fij gives rank 34.")
    print("The four displayed zero coordinates annihilate all 123 planar tensors; target determinant = 9.")


PERMUTATIONS = [
    ((0, 1, 2, 3), 1), ((1, 0, 2, 3), -1),
    ((0, 1, 3, 2), -1), ((1, 0, 3, 2), 1),
    ((2, 3, 0, 1), -1), ((3, 2, 0, 1), 1),
    ((2, 3, 1, 0), 1), ((3, 2, 1, 0), -1)]


def fibers(tensor):
    by_context = defaultdict(lambda: [0]*29)
    for word, value in tensor.items():
        for axis in range(4):
            context = (axis,) + word[:axis] + word[axis + 1:]
            by_context[context][word[axis] - 1] += value
    return list(by_context.values())


def check_triple():
    meta = read("triple-alphabet.json")
    names = meta["component_order"]
    symbols = [dict() for _ in names]
    with gzip.open(HERE / "triple-symbols.tsv.gz", "rt") as stream:
        for row in csv.DictReader(stream, delimiter="\t"):
            component = int(row["row"])
            word = tuple(int(row[k]) for k in
                         ("B_first", "B_second", "B_third", "B_fourth"))
            coefficient = 2*Fraction(int(row["numerator"]), int(row["denominator"]))
            assert coefficient.denominator == 1 and coefficient
            assert word not in symbols[component]
            symbols[component][word] = int(coefficient)
    all_selected = []
    all_finite_indices = set()
    for name, symbol in zip(names, symbols):
        tensor = defaultdict(int)
        for word, coefficient in symbol.items():
            for permutation, sign in PERMUTATIONS:
                tensor[tuple(word[i] for i in permutation)] += sign*coefficient
        tensor = {w: c for w, c in tensor.items() if c}
        assert not any(0 in w for w in tensor), name
        if name in ("k1", "k2"):
            assert not tensor
            continue
        proof = meta["finite_C22_spaces"][name]
        actual_fibers = fibers(tensor)
        actual_set = {tuple(row) for row in actual_fibers}
        selected = proof["independent_integer_fiber_rows"]
        assert all(tuple(row) in actual_set for row in selected), name
        annihilators = proof["integer_annihilator_basis"]
        assert all(sum(a*b for a, b in zip(row, dual)) == 0
                   for row in actual_fibers for dual in annihilators), name
        prime = proof["lower_bound_prime"]
        assert modular_rank(selected, prime) == proof["dimension"] == 26
        assert modular_rank(annihilators, prime) == 29 - 26 == 3
        finite_indices = {i for w in symbol for i in w if i}
        assert len(finite_indices) == 26
        all_finite_indices |= finite_indices
        all_selected.extend(selected)
        print(f"{name}: checked {len(actual_fibers)} mode fibers against all 3 exact annihilators; 26 selected rows independent modulo {prime}.")
    assert modular_rank(all_selected, 1000000007) == 29
    assert len(all_finite_indices) == meta["joint_finite_C22_dimension"] == 29
    check_dlog_minors(meta)
    print("Triple-collinear finite symbol/C22 letter ranks: 26 for each fij, 29 jointly.")
    print("All scale-containing C22 terms vanish; C22(k1) = C22(k2) = 0.")
    print("Reevaluated algebraic dlog matrices exactly from their formulas: nonzero determinants of orders 5,3,3,3.")


def check_hashes():
    provenance = read("provenance.json")
    for record in provenance.get("delivered_files", []):
        path = HERE / record["filename"]
        assert hashlib.sha256(path.read_bytes()).hexdigest() == record["sha256"], path.name
    # These parent-directory files are optional: the structural package is
    # also usable by itself. Equality of their contents to the tabulated
    # inputs was checked exactly when preparing this release; see provenance.
    records = provenance.get("current_version_comparison", {}).get("files", [])
    present = 0
    for record in records:
        path = HERE.parent / record["filename"]
        if path.exists():
            assert hashlib.sha256(path.read_bytes()).hexdigest() == record["sha256"], path.name
            present += 1
    if present:
        print(f"Matched SHA-256 hashes of {present} associated WXF files.")


if __name__ == "__main__":
    check_hashes()
    check_alphabet()
    check_planar_comparison()
    check_triple()
    print("All structural checks passed.")


==> anc/structural/planar-alphabet-coordinates.json <==
{
  "relation": "dlog W[j](p) = eta * dlog a[r](p[pi[1]],p[pi[2]],p[pi[3]],p[pi[4]])",
  "columns": [
    "W index j",
    "planar index r",
    "permutation pi",
    "eta"
  ],
  "W_indices": [
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    118,
    119,
    120,
    121,
    122,
    123,
    124,
    125,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    162,
    163,
    164,
    165,
    166,
    167,
    168,
    169,
    170,
    171,
    172,
    173,
    174,
    175,
    176,
    177,
    178,
    179,
    180,
    181,
    182,
    183,
    184,
    185,
    186,
    187,
    188
  ],
  "planar_indices": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    56,
    57,
    58,
    59,
    60,
    61,
    62,
    63,
    64,
    65,
    66,
    67,
    68,
    69,
    70,
    71,
    72,
    74,
    75,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    84,
    85,
    86,
    88,
    89,
    90,
    91,
    92,
    93
  ],
  "kinematics": "Fixed q^2=1; integral momentum order (-q,p1,p2,p3,p4). W indices are the published one-mass integral labels, not ordinal positions in the 79-letter list.",
  "root_convention": "Canonical radical pullback used in the coordinate maps below. At the reference ordering the planar roots sqrt1a,sqrt1b,sqrt2a,sqrt2b,sqrt3 are aligned with integral roots g3,g1,h4,h2,r. This is a dlog identity; multiplicative constants and function-level continuation constants are not specified.",
  "references": [
    "https://arxiv.org/src/2212.02410v3/anc/aAlphabet.txt",
    "https://arxiv.org/abs/2605.28955",
    "https://arxiv.org/abs/2306.15431"
  ],
  "seed_dlog_coordinates": {
    "1": {
      "6": "1"
    },
    "2": {
      "9": "1"
    },
    "3": {
      "11": "1"
    },
    "4": {
      "8": "1"
    },
    "5": {
      "5": "1"
    },
    "6": {
      "2": "1"
    },
    "7": {
      "3": "1"
    },
    "8": {
      "4": "1"
    },
    "9": {
      "15": "1"
    },
    "10": {
      "12": "1"
    },
    "11": {
      "13": "1"
    },
    "12": {
      "14": "1"
    },
    "13": {
      "22": "1"
    },
    "14": {
      "27": "1"
    },
    "15": {
      "18": "1"
    },
    "16": {
      "20": "1"
    },
    "17": {
      "25": "1"
    },
    "18": {
      "16": "1"
    },
    "19": {
      "21": "1"
    },
    "20": {
      "23": "1"
    },
    "21": {
      "7": "1"
    },
    "22": {
      "10": "1"
    },
    "23": {
      "33": "1"
    },
    "24": {
      "28": "1"
    },
    "25": {
      "30": "1"
    },
    "26": {
      "32": "1"
    },
    "57": {
      "118": "1"
    },
    "58": {
      "123": "1"
    },
    "59": {
      "120": "1"
    },
    "60": {
      "121": "1"
    },
    "61": {
      "124": "-1"
    },
    "62": {
      "129": "-1"
    },
    "63": {
      "126": "-1"
    },
    "64": {
      "127": "1"
    },
    "65": {
      "184": "1"
    },
    "66": {
      "181": "-1"
    },
    "67": {
      "170": "1"
    },
    "68": {
      "168": "1"
    },
    "69": {
      "163": "-1"
    },
    "70": {
      "177": "1"
    },
    "71": {
      "166": "1"
    },
    "72": {
      "179": "1"
    },
    "77": {
      "131": "1"
    },
    "78": {
      "132": "-1"
    },
    "88": {
      "133": "1"
    },
    "89": {
      "132": "-1",
      "134": "-1",
      "137": "1"
    },
    "90": {
      "186": "1"
    },
    "91": {
      "188": "-1"
    }
  },
  "adjacent_permutation_dlog_coordinates": {
    "2134": {
      "2": {
        "3": "1"
      },
      "3": {
        "2": "1"
      },
      "4": {
        "4": "1"
      },
      "5": {
        "5": "1"
      },
      "6": {
        "6": "1"
      },
      "7": {
        "9": "1"
      },
      "8": {
        "10": "1"
      },
      "9": {
        "7": "1"
      },
      "10": {
        "8": "1"
      },
      "11": {
        "11": "1"
      },
      "12": {
        "13": "1"
      },
      "13": {
        "12": "1"
      },
      "14": {
        "14": "1"
      },
      "15": {
        "15": "1"
      },
      "16": {
        "19": "1"
      },
      "17": {
        "20": "1"
      },
      "18": {
        "21": "1"
      },
      "19": {
        "16": "1"
      },
      "20": {
        "17": "1"
      },
      "21": {
        "18": "1"
      },
      "22": {
        "22": "1"
      },
      "23": {
        "24": "1"
      },
      "24": {
        "23": "1"
      },
      "25": {
        "25": "1"
      },
      "26": {
        "27": "1"
      },
      "27": {
        "26": "1"
      },
      "28": {
        "31": "1"
      },
      "29": {
        "32": "1"
      },
      "30": {
        "30": "1"
      },
      "31": {
        "28": "1"
      },
      "32": {
        "29": "1"
      },
      "33": {
        "33": "1"
      },
      "118": {
        "118": "1"
      },
      "119": {
        "121": "1"
      },
      "120": {
        "122": "1"
      },
      "121": {
        "119": "1"
      },
      "122": {
        "120": "1"
      },
      "123": {
        "123": "1"
      },
      "124": {
        "124": "-1"
      },
      "125": {
        "127": "1"
      },
      "126": {
        "128": "1"
      },
      "127": {
        "125": "1"
      },
      "128": {
        "126": "1"
      },
      "129": {
        "129": "1"
      },
      "130": {
        "135": "1"
      },
      "131": {
        "136": "1"
      },
      "132": {
        "132": "1"
      },
      "133": {
        "131": "-1",
        "132": "-1",
        "133": "-1",
        "134": "-1",
        "136": "-1"
      },
      "134": {
        "134": "1"
      },
      "135": {
        "130": "1"
      },
      "136": {
        "131": "1"
      },
      "137": {
        "132": "1",
        "134": "1",
        "137": "-1"
      },
      "162": {
        "168": "1"
      },
      "163": {
        "169": "1"
      },
      "164": {
        "170": "1"
      },
      "165": {
        "171": "1"
      },
      "166": {
        "172": "1"
      },
      "167": {
        "173": "1"
      },
      "168": {
        "162": "1"
      },
      "169": {
        "163": "1"
      },
      "170": {
        "164": "1"
      },
      "171": {
        "165": "1"
      },
      "172": {
        "166": "1"
      },
      "173": {
        "167": "1"
      },
      "174": {
        "176": "1"
      },
      "175": {
        "177": "1"
      },
      "176": {
        "174": "1"
      },
      "177": {
        "175": "1"
      },
      "178": {
        "179": "1"
      },
      "179": {
        "178": "1"
      },
      "180": {
        "182": "1"
      },
      "181": {
        "183": "1"
      },
      "182": {
        "180": "1"
      },
      "183": {
        "181": "1"
      },
      "184": {
        "185": "1"
      },
      "185": {
        "184": "1"
      },
      "186": {
        "186": "-1"
      },
      "187": {
        "188": "1"
      },
      "188": {
        "187": "1"
      }
    },
    "1324": {
      "2": {
        "2": "1"
      },
      "3": {
        "4": "1"
      },
      "4": {
        "3": "1"
      },
      "5": {
        "5": "1"
      },
      "6": {
        "7": "1"
      },
      "7": {
        "6": "1"
      },
      "8": {
        "8": "1"
      },
      "9": {
        "9": "1"
      },
      "10": {
        "11": "1"
      },
      "11": {
        "10": "1"
      },
      "12": {
        "12": "1"
      },
      "13": {
        "14": "1"
      },
      "14": {
        "13": "1"
      },
      "15": {
        "15": "1"
      },
      "16": {
        "16": "1"
      },
      "17": {
        "18": "1"
      },
      "18": {
        "17": "1"
      },
      "19": {
        "22": "1"
      },
      "20": {
        "23": "1"
      },
      "21": {
        "24": "1"
      },
      "22": {
        "19": "1"
      },
      "23": {
        "20": "1"
      },
      "24": {
        "21": "1"
      },
      "25": {
        "26": "1"
      },
      "26": {
        "25": "1"
      },
      "27": {
        "27": "1"
      },
      "28": {
        "28": "1"
      },
      "29": {
        "30": "1"
      },
      "30": {
        "29": "1"
      },
      "31": {
        "33": "1"
      },
      "32": {
        "32": "1"
      },
      "33": {
        "31": "1"
      },
      "118": {
        "119": "1"
      },
      "119": {
        "118": "1"
      },
      "120": {
        "120": "1"
      },
      "121": {
        "121": "1"
      },
      "122": {
        "123": "1"
      },
      "123": {
        "122": "1"
      },
      "124": {
        "125": "1"
      },
      "125": {
        "124": "1"
      },
      "126": {
        "126": "1"
      },
      "127": {
        "127": "-1"
      },
      "128": {
        "129": "-1"
      },
      "129": {
        "128": "-1"
      },
      "130": {
        "132": "1"
      },
      "131": {
        "133": "1"
      },
      "132": {
        "130": "1"
      },
      "133": {
        "131": "1"
      },
      "134": {
        "130": "-1",
        "131": "-1",
        "132": "-1",
        "133": "-1",
        "134": "-1"
      },
      "135": {
        "135": "1"
      },
      "136": {
        "137": "1"
      },
      "137": {
        "136": "1"
      },
      "162": {
        "164": "1"
      },
      "163": {
        "165": "1"
      },
      "164": {
        "162": "1"
      },
      "165": {
        "163": "1"
      },
      "166": {
        "167": "1"
      },
      "167": {
        "166": "1"
      },
      "168": {
        "174": "1"
      },
      "169": {
        "175": "1"
      },
      "170": {
        "176": "1"
      },
      "171": {
        "177": "1"
      },
      "172": {
        "178": "1"
      },
      "173": {
        "179": "1"
      },
      "174": {
        "168": "1"
      },
      "175": {
        "169": "1"
      },
      "176": {
        "170": "1"
      },
      "177": {
        "171": "1"
      },
      "178": {
        "172": "1"
      },
      "179": {
        "173": "1"
      },
      "180": {
        "181": "1"
      },
      "181": {
        "180": "1"
      },
      "182": {
        "184": "1"
      },
      "183": {
        "185": "1"
      },
      "184": {
        "182": "1"
      },
      "185": {
        "183": "1"
      },
      "186": {
        "187": "-1"
      },
      "187": {
        "186": "-1"
      },
      "188": {
        "188": "-1"
      }
    },
    "1243": {
      "2": {
        "2": "1"
      },
      "3": {
        "3": "1"
      },
      "4": {
        "5": "1"
      },
      "5": {
        "4": "1"
      },
      "6": {
        "6": "1"
      },
      "7": {
        "8": "1"
      },
      "8": {
        "7": "1"
      },
      "9": {
        "10": "1"
      },
      "10": {
        "9": "1"
      },
      "11": {
        "11": "1"
      },
      "12": {
        "12": "1"
      },
      "13": {
        "13": "1"
      },
      "14": {
        "15": "1"
      },
      "15": {
        "14": "1"
      },
      "16": {
        "17": "1"
      },
      "17": {
        "16": "1"
      },
      "18": {
        "18": "1"
      },
      "19": {
        "20": "1"
      },
      "20": {
        "19": "1"
      },
      "21": {
        "21": "1"
      },
      "22": {
        "25": "1"
      },
      "23": {
        "26": "1"
      },
      "24": {
        "27": "1"
      },
      "25": {
        "22": "1"
      },
      "26": {
        "23": "1"
      },
      "27": {
        "24": "1"
      },
      "28": {
        "29": "1"
      },
      "29": {
        "28": "1"
      },
      "30": {
        "30": "1"
      },
      "31": {
        "32": "1"
      },
      "32": {
        "31": "1"
      },
      "33": {
        "33": "1"
      },
      "118": {
        "118": "1"
      },
      "119": {
        "120": "1"
      },
      "120": {
        "119": "1"
      },
      "121": {
        "122": "1"
      },
      "122": {
        "121": "1"
      },
      "123": {
        "123": "1"
      },
      "124": {
        "124": "1"
      },
      "125": {
        "126": "1"
      },
      "126": {
        "125": "1"
      },
      "127": {
        "128": "1"
      },
      "128": {
        "127": "1"
      },
      "129": {
        "129": "-1"
      },
      "130": {
        "131": "1"
      },
      "131": {
        "130": "1"
      },
      "132": {
        "134": "1"
      },
      "133": {
        "130": "-1",
        "131": "-1",
        "132": "-1",
        "133": "-1",
        "134": "-1"
      },
      "134": {
        "132": "1"
      },
      "135": {
        "136": "1"
      },
      "136": {
        "135": "1"
      },
      "137": {
        "137": "1"
      },
      "162": {
        "163": "1"
      },
      "163": {
        "162": "1"
      },
      "164": {
        "166": "1"
      },
      "165": {
        "167": "1"
      },
      "166": {
        "164": "1"
      },
      "167": {
        "165": "1"
      },
      "168": {
        "169": "1"
      },
      "169": {
        "168": "1"
      },
      "170": {
        "172": "1"
      },
      "171": {
        "173": "1"
      },
      "172": {
        "170": "1"
      },
      "173": {
        "171": "1"
      },
      "174": {
        "180": "1"
      },
      "175": {
        "181": "1"
      },
      "176": {
        "182": "1"
      },
      "177": {
        "183": "1"
      },
      "178": {
        "184": "1"
      },
      "179": {
        "185": "1"
      },
      "180": {
        "174": "1"
      },
      "181": {
        "175": "1"
      },
      "182": {
        "176": "1"
      },
      "183": {
        "177": "1"
      },
      "184": {
        "178": "1"
      },
      "185": {
        "179": "1"
      },
      "186": {
        "186": "-1"
      },
      "187": {
        "188": "1"
      },
      "188": {
        "187": "1"
      }
    }
  },
  "verification_scope": "The supplied script composes the archived exact adjacent-transposition maps and reproduces all 79 identities over Q. It does not redo the original polynomial reduction of the published algebraic letters."
}


==> anc/structural/planar-c22-relations.json <==
{
  "definition": "C22(a tensor b tensor c tensor d)=(a wedge b) wedge (c wedge d). Each pair is sorted increasingly; the pair of pairs is sorted lexicographically, with antisymmetric signs.",
  "coefficient_scale": 16,
  "comparison_set": "Five planar NMHV coefficient functions (f_plus,f_odd1,f_odd2,f_odd3,f_s), each in all 24 external orderings, and the three planar MHV hard functions H42_1234,H42_1243,H42_1324. Rational helicity prefactors are not included.",
  "convention": "physical_Gram_pseudoscalar",
  "candidate_rank": 30,
  "candidate_basis": [
    "f_plus_1234",
    "f_plus_1243",
    "f_plus_1324",
    "f_plus_1342",
    "f_plus_1423",
    "f_plus_1432",
    "f_plus_2134",
    "f_plus_2143",
    "f_plus_2341",
    "f_plus_2431",
    "f_plus_3142",
    "f_plus_3241",
    "f_odd1_1234",
    "f_odd1_1243",
    "f_odd1_1324",
    "f_odd1_1342",
    "f_odd1_1423",
    "f_odd1_1432",
    "f_odd1_2314",
    "f_odd1_2341",
    "f_odd1_2431",
    "f_s_1234",
    "f_s_1243",
    "f_s_1324",
    "f_s_1342",
    "f_s_1423",
    "f_s_1432",
    "H42_1234",
    "H42_1243",
    "H42_1324"
  ],
  "candidate_pivot_coordinates": [
    [
      2,
      9,
      2,
      11
    ],
    [
      2,
      10,
      2,
      11
    ],
    [
      2,
      9,
      2,
      10
    ],
    [
      2,
      10,
      2,
      12
    ],
    [
      2,
      9,
      2,
      12
    ],
    [
      2,
      9,
      2,
      21
    ],
    [
      2,
      10,
      2,
      21
    ],
    [
      2,
      9,
      2,
      24
    ],
    [
      2,
      6,
      2,
      11
    ],
    [
      2,
      7,
      2,
      10
    ],
    [
      2,
      9,
      5,
      6
    ],
    [
      2,
      8,
      2,
      9
    ],
    [
      2,
      9,
      2,
      132
    ],
    [
      2,
      10,
      2,
      130
    ],
    [
      2,
      9,
      2,
      130
    ],
    [
      2,
      10,
      4,
      130
    ],
    [
      2,
      9,
      5,
      131
    ],
    [
      2,
      9,
      5,
      136
    ],
    [
      2,
      9,
      2,
      134
    ],
    [
      2,
      9,
      2,
      138
    ],
    [
      2,
      10,
      2,
      132
    ],
    [
      2,
      9,
      2,
      118
    ],
    [
      2,
      10,
      2,
      118
    ],
    [
      2,
      9,
      2,
      119
    ],
    [
      2,
      10,
      2,
      119
    ],
    [
      2,
      9,
      2,
      120
    ],
    [
      2,
      10,
      2,
      120
    ],
    [
      2,
      9,
      5,
      7
    ],
    [
      2,
      10,
      4,
      6
    ],
    [
      2,
      11,
      2,
      12
    ]
  ],
  "candidate_minor": [
    [
      -24,
      0,
      0,
      0,
      0,
      24,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -24,
      0,
      24,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -24,
      0,
      24,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      48,
      32,
      32,
      48,
      0,
      32,
      0,
      0,
      32,
      32,
      32,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -64,
      -64
    ],
    [
      48,
      0,
      48,
      0,
      32,
      32,
      0,
      32,
      32,
      0,
      32,
      32,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -64,
      0,
      -64
    ],
    [
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -8,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -8,
      0,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -8,
      0,
      0,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      24,
      -8,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      24,
      24,
      16,
      0,
      16,
      0,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -16,
      0,
      -24,
      0,
      -16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -16,
      -8,
      -8,
      -16,
      0,
      0,
      0,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      16,
      0,
      8,
      8,
      8,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      8,
      0,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -8,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      24,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -24,
      -24,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -24,
      -24,
      0,
      0,
      0
    ],
    [
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      16,
      0,
      0,
      0,
      0
    ],
    [
      0,
      0,
      -8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      0,
      -8,
      0,
      0,
      0,
      0,
      8,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0
    ],
    [
      32,
      32,
      0,
      48,
      0,
      48,
      32,
      32,
      32,
      32,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      0,
      -64,
      -64,
      0
    ]
  ],
  "candidate_minor_determinant": "1261728136623963113732910608000483328",
  "candidate_relations": {
    "H42_1234": {
      "H42_1234": "1"
    },
    "H42_1243": {
      "H42_1243": "1"
    },
    "H42_1324": {
      "H42_1324": "1"
    },
    "f_odd1_1234": {
      "f_odd1_1234": "1"
    },
    "f_odd1_1243": {
      "f_odd1_1243": "1"
    },
    "f_odd1_1324": {
      "f_odd1_1324": "1"
    },
    "f_odd1_1342": {
      "f_odd1_1342": "1"
    },
    "f_odd1_1423": {
      "f_odd1_1423": "1"
    },
    "f_odd1_1432": {
      "f_odd1_1432": "1"
    },
    "f_odd1_2134": {
      "f_odd1_1243": "1"
    },
    "f_odd1_2143": {
      "f_odd1_1234": "1"
    },
    "f_odd1_2314": {
      "f_odd1_2314": "1"
    },
    "f_odd1_2341": {
      "f_odd1_2341": "1"
    },
    "f_odd1_2413": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1",
      "f_odd1_2314": "1"
    },
    "f_odd1_2431": {
      "f_odd1_2431": "1"
    },
    "f_odd1_3124": {
      "f_odd1_1342": "1"
    },
    "f_odd1_3142": {
      "f_odd1_1324": "1"
    },
    "f_odd1_3214": {
      "f_odd1_2341": "1"
    },
    "f_odd1_3241": {
      "f_odd1_2314": "1"
    },
    "f_odd1_3412": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1",
      "f_odd1_2341": "1"
    },
    "f_odd1_3421": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1",
      "f_odd1_2431": "1"
    },
    "f_odd1_4123": {
      "f_odd1_1432": "1"
    },
    "f_odd1_4132": {
      "f_odd1_1423": "1"
    },
    "f_odd1_4213": {
      "f_odd1_2431": "1"
    },
    "f_odd1_4231": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1",
      "f_odd1_2314": "1"
    },
    "f_odd1_4312": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1",
      "f_odd1_2431": "1"
    },
    "f_odd1_4321": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1",
      "f_odd1_2341": "1"
    },
    "f_odd2_1234": {
      "f_odd1_1234": "-1",
      "f_odd1_2341": "1"
    },
    "f_odd2_1243": {
      "f_odd1_1243": "-1",
      "f_odd1_2431": "1"
    },
    "f_odd2_1324": {
      "f_odd1_1324": "-1",
      "f_odd1_2314": "1"
    },
    "f_odd2_1342": {
      "f_odd1_1243": "-1",
      "f_odd1_2431": "1"
    },
    "f_odd2_1423": {
      "f_odd1_1324": "-1",
      "f_odd1_2314": "1"
    },
    "f_odd2_1432": {
      "f_odd1_1234": "-1",
      "f_odd1_2341": "1"
    },
    "f_odd2_2134": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1"
    },
    "f_odd2_2143": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1"
    },
    "f_odd2_2314": {
      "f_odd1_1324": "1",
      "f_odd1_2314": "-1"
    },
    "f_odd2_2341": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1"
    },
    "f_odd2_2413": {
      "f_odd1_1324": "1",
      "f_odd1_2314": "-1"
    },
    "f_odd2_2431": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1"
    },
    "f_odd2_3124": {
      "f_odd1_1243": "1",
      "f_odd1_1342": "-1"
    },
    "f_odd2_3142": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1"
    },
    "f_odd2_3214": {
      "f_odd1_1234": "1",
      "f_odd1_2341": "-1"
    },
    "f_odd2_3241": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1"
    },
    "f_odd2_3412": {
      "f_odd1_1234": "1",
      "f_odd1_2341": "-1"
    },
    "f_odd2_3421": {
      "f_odd1_1243": "1",
      "f_odd1_1342": "-1"
    },
    "f_odd2_4123": {
      "f_odd1_1234": "1",
      "f_odd1_1432": "-1"
    },
    "f_odd2_4132": {
      "f_odd1_1324": "1",
      "f_odd1_1423": "-1"
    },
    "f_odd2_4213": {
      "f_odd1_1243": "1",
      "f_odd1_2431": "-1"
    },
    "f_odd2_4231": {
      "f_odd1_1324": "1",
      "f_odd1_1423": "-1"
    },
    "f_odd2_4312": {
      "f_odd1_1243": "1",
      "f_odd1_2431": "-1"
    },
    "f_odd2_4321": {
      "f_odd1_1234": "1",
      "f_odd1_1432": "-1"
    },
    "f_odd3_1234": {
      "f_odd1_1432": "1"
    },
    "f_odd3_1243": {
      "f_odd1_1342": "1"
    },
    "f_odd3_1324": {
      "f_odd1_1423": "1"
    },
    "f_odd3_1342": {
      "f_odd1_1243": "1"
    },
    "f_odd3_1423": {
      "f_odd1_1324": "1"
    },
    "f_odd3_1432": {
      "f_odd1_1234": "1"
    },
    "f_odd3_2134": {
      "f_odd1_2431": "1"
    },
    "f_odd3_2143": {
      "f_odd1_2341": "1"
    },
    "f_odd3_2314": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1",
      "f_odd1_2314": "1"
    },
    "f_odd3_2341": {
      "f_odd1_1234": "1"
    },
    "f_odd3_2413": {
      "f_odd1_2314": "1"
    },
    "f_odd3_2431": {
      "f_odd1_1243": "1"
    },
    "f_odd3_3124": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1",
      "f_odd1_2431": "1"
    },
    "f_odd3_3142": {
      "f_odd1_2314": "1"
    },
    "f_odd3_3214": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1",
      "f_odd1_2341": "1"
    },
    "f_odd3_3241": {
      "f_odd1_1324": "1"
    },
    "f_odd3_3412": {
      "f_odd1_2341": "1"
    },
    "f_odd3_3421": {
      "f_odd1_1342": "1"
    },
    "f_odd3_4123": {
      "f_odd1_1234": "-1",
      "f_odd1_1432": "1",
      "f_odd1_2341": "1"
    },
    "f_odd3_4132": {
      "f_odd1_1324": "-1",
      "f_odd1_1423": "1",
      "f_odd1_2314": "1"
    },
    "f_odd3_4213": {
      "f_odd1_1243": "-1",
      "f_odd1_1342": "1",
      "f_odd1_2431": "1"
    },
    "f_odd3_4231": {
      "f_odd1_1423": "1"
    },
    "f_odd3_4312": {
      "f_odd1_2431": "1"
    },
    "f_odd3_4321": {
      "f_odd1_1432": "1"
    },
    "f_plus_1234": {
      "f_plus_1234": "1"
    },
    "f_plus_1243": {
      "f_plus_1243": "1"
    },
    "f_plus_1324": {
      "f_plus_1324": "1"
    },
    "f_plus_1342": {
      "f_plus_1342": "1"
    },
    "f_plus_1423": {
      "f_plus_1423": "1"
    },
    "f_plus_1432": {
      "f_plus_1432": "1"
    },
    "f_plus_2134": {
      "f_plus_2134": "1"
    },
    "f_plus_2143": {
      "f_plus_2143": "1"
    },
    "f_plus_2314": {
      "f_plus_1324": "1"
    },
    "f_plus_2341": {
      "f_plus_2341": "1"
    },
    "f_plus_2413": {
      "f_plus_1423": "1"
    },
    "f_plus_2431": {
      "f_plus_2431": "1"
    },
    "f_plus_3124": {
      "f_plus_2134": "1"
    },
    "f_plus_3142": {
      "f_plus_3142": "1"
    },
    "f_plus_3214": {
      "f_plus_1234": "1"
    },
    "f_plus_3241": {
      "f_plus_3241": "1"
    },
    "f_plus_3412": {
      "f_plus_1432": "1"
    },
    "f_plus_3421": {
      "f_plus_2431": "1"
    },
    "f_plus_4123": {
      "f_plus_2143": "1"
    },
    "f_plus_4132": {
      "f_plus_3142": "1"
    },
    "f_plus_4213": {
      "f_plus_1243": "1"
    },
    "f_plus_4231": {
      "f_plus_3241": "1"
    },
    "f_plus_4312": {
      "f_plus_1342": "1"
    },
    "f_plus_4321": {
      "f_plus_2341": "1"
    },
    "f_s_1234": {
      "f_s_1234": "1"
    },
    "f_s_1243": {
      "f_s_1243": "1"
    },
    "f_s_1324": {
      "f_s_1324": "1"
    },
    "f_s_1342": {
      "f_s_1342": "1"
    },
    "f_s_1423": {
      "f_s_1423": "1"
    },
    "f_s_1432": {
      "f_s_1432": "1"
    },
    "f_s_2134": {
      "f_s_1243": "1"
    },
    "f_s_2143": {
      "f_s_1234": "1"
    },
    "f_s_2314": {
      "f_s_1423": "1"
    },
    "f_s_2341": {
      "f_s_1432": "1"
    },
    "f_s_2413": {
      "f_s_1324": "1"
    },
    "f_s_2431": {
      "f_s_1342": "1"
    },
    "f_s_3124": {
      "f_s_1342": "1"
    },
    "f_s_3142": {
      "f_s_1324": "1"
    },
    "f_s_3214": {
      "f_s_1432": "1"
    },
    "f_s_3241": {
      "f_s_1423": "1"
    },
    "f_s_3412": {
      "f_s_1234": "1"
    },
    "f_s_3421": {
      "f_s_1243": "1"
    },
    "f_s_4123": {
      "f_s_1432": "1"
    },
    "f_s_4132": {
      "f_s_1423": "1"
    },
    "f_s_4213": {
      "f_s_1342": "1"
    },
    "f_s_4231": {
      "f_s_1324": "1"
    },
    "f_s_4312": {
      "f_s_1243": "1"
    },
    "f_s_4321": {
      "f_s_1234": "1"
    }
  },
  "target_order": [
    "f11",
    "f12",
    "f21",
    "f22"
  ],
  "zero_coordinates": [
    [
      2,
      9,
      6,
      18
    ],
    [
      2,
      10,
      6,
      18
    ],
    [
      3,
      7,
      7,
      16
    ],
    [
      3,
      8,
      6,
      17
    ]
  ],
  "target_minor": [
    [
      16,
      0,
      16,
      0
    ],
    [
      0,
      16,
      0,
      16
    ],
    [
      16,
      0,
      -32,
      0
    ],
    [
      0,
      32,
      0,
      -16
    ]
  ],
  "target_minor_determinant": "589824",
  "target_physical_minor_determinant": "9",
  "augmented_rank": 34,
  "scope": "Exact rank 30 of the stated 123-vector comparison set and rank 34 after adjoining f11,f12,f21,f22. No nonzero constant linear combination of those four target C22 vectors lies in that specified planar span. This is not a comparison with all possible planar functions."
}


==> anc/structural/planar-letter-map.wl <==
(* Planar alphabet representation of all 79 form-factor letters.
   Get["planar-letter-map.wl"] returns an Association.
   A row {j,r,{i1,i2,i3,i4},eta} means
     dlog W_j(p1,p2,p3,p4) = eta dlog a_r(p_i1,p_i2,p_i3,p_i4).
   W labels are the published one-mass integral labels.
   a labels retain 1,...,93 with 43,44,73,76,87 omitted.
   q^2=1; canonical radical pullbacks are those in
   planar-alphabet-coordinates.json. Multiplicative constants drop out.
   This is an alphabet identity, not a function identity or a prescription
   for function-level analytic-continuation constants.
*)
<|
 "Columns" -> {"W index", "planar a index", "external permutation", "eta"},
 "Rows" -> {
  {2,6,{1,2,3,4},1},
  {3,7,{1,2,3,4},1},
  {4,8,{1,2,3,4},1},
  {5,5,{1,2,3,4},1},
  {6,1,{1,2,3,4},1},
  {7,21,{1,2,3,4},1},
  {8,4,{1,2,3,4},1},
  {9,2,{1,2,3,4},1},
  {10,22,{1,2,3,4},1},
  {11,3,{1,2,3,4},1},
  {12,10,{1,2,3,4},1},
  {13,11,{1,2,3,4},1},
  {14,12,{1,2,3,4},1},
  {15,9,{1,2,3,4},1},
  {16,18,{1,2,3,4},1},
  {17,18,{1,2,4,3},1},
  {18,15,{1,2,3,4},1},
  {19,16,{1,2,4,3},1},
  {20,16,{1,2,3,4},1},
  {21,19,{1,2,3,4},1},
  {22,13,{1,2,3,4},1},
  {23,20,{1,2,3,4},1},
  {24,14,{1,2,4,3},1},
  {25,17,{1,2,3,4},1},
  {26,20,{1,2,4,3},1},
  {27,14,{1,2,3,4},1},
  {28,24,{1,2,3,4},1},
  {29,24,{1,2,4,3},1},
  {30,25,{1,2,3,4},1},
  {31,26,{1,2,4,3},1},
  {32,26,{1,2,3,4},1},
  {33,23,{1,2,3,4},1},
  {118,57,{1,2,3,4},1},
  {119,59,{1,2,4,3},1},
  {120,59,{1,2,3,4},1},
  {121,60,{1,2,3,4},1},
  {122,60,{1,2,4,3},1},
  {123,58,{1,2,3,4},1},
  {124,61,{1,2,3,4},-1},
  {125,63,{1,2,4,3},-1},
  {126,63,{1,2,3,4},-1},
  {127,64,{1,2,3,4},1},
  {128,64,{1,2,4,3},1},
  {129,62,{1,2,3,4},-1},
  {130,77,{1,2,4,3},1},
  {131,77,{1,2,3,4},1},
  {132,78,{1,2,3,4},-1},
  {133,88,{1,2,3,4},1},
  {134,78,{1,2,4,3},-1},
  {135,77,{2,1,4,3},1},
  {136,77,{2,1,3,4},1},
  {137,89,{2,1,3,4},-1},
  {162,69,{1,2,4,3},-1},
  {163,69,{1,2,3,4},-1},
  {164,71,{1,2,4,3},1},
  {165,69,{1,3,2,4},-1},
  {166,71,{1,2,3,4},1},
  {167,71,{1,3,2,4},1},
  {168,68,{1,2,3,4},1},
  {169,68,{1,2,4,3},1},
  {170,67,{1,2,3,4},1},
  {171,70,{1,3,2,4},1},
  {172,67,{1,2,4,3},1},
  {173,72,{1,3,2,4},1},
  {174,68,{1,3,2,4},1},
  {175,66,{1,2,4,3},-1},
  {176,67,{1,3,2,4},1},
  {177,70,{1,2,3,4},1},
  {178,65,{1,2,4,3},1},
  {179,72,{1,2,3,4},1},
  {180,66,{1,3,2,4},-1},
  {181,66,{1,2,3,4},-1},
  {182,65,{1,3,2,4},1},
  {183,70,{1,2,4,3},1},
  {184,65,{1,2,3,4},1},
  {185,72,{1,2,4,3},1},
  {186,90,{1,2,3,4},1},
  {187,91,{1,2,4,3},-1},
  {188,91,{1,2,3,4},-1}
 },
 "WIndices" -> Join[Range[2,33],Range[118,137],Range[162,188]],
 "PlanarIndices" -> Complement[Range[93],{43,44,73,76,87}]
|>


==> anc/structural/provenance.json <==
{
  "description": "The structural inputs below are preserved from the calculation accompanying the 5 November 2026 manuscript archive. The two compressed tensor files are copied byte for byte; the JSON tables retain the indicated entries with exact rational coefficients. These inputs do not contain new R3 or leading-color numerical-unitarity validation records.",
  "source_files": [
    {
      "path_in_original_ancillary": "certificates/planar-alphabet-comparison/single-seed-witnesses.json",
      "sha256": "375647716e960d9a743323ee24f02f758b8c700582a1619258e7dc4b20eaf113",
      "bytes": 9053
    },
    {
      "path_in_original_ancillary": "structural-analysis/alphabet88/exact_79_vs_88_comparison.json",
      "sha256": "70ce762f8212069924ecb6c1ae3e05c06a8443ac2fa91a779a7cb1d5134771a6",
      "bytes": 8700
    },
    {
      "path_in_original_ancillary": "structural-analysis/alphabet88/closed79_exact.json",
      "sha256": "6c00daa0511fbb735ac5c0c2f5406adcc666b51dc190f9548f4744473024ad95",
      "bytes": 13644
    },
    {
      "path_in_original_ancillary": "structural-analysis/continuation/nmhv_comparison/comparison_exact.json",
      "sha256": "221aa7ee2b5fc3c3190da9913d5c543cde5c658ee7d720b0127862864f50d764",
      "bytes": 51195
    },
    {
      "path_in_original_ancillary": "structural-analysis/continuation/crossing166/independent_verification.json",
      "sha256": "3d08f050907d1755366fea28f3f7d18a02426a7051a077d2205ca2a86ed91ce8",
      "bytes": 61060
    },
    {
      "path_in_original_ancillary": "structural-analysis/continuation/nmhv_comparison/c22_vectors.json.gz",
      "sha256": "f8f5ac04f3e309e860b73bddf2ca0b308b72478eb6ddf4eaaa54935553eac2bb",
      "bytes": 1126019
    },
    {
      "path_in_original_ancillary": "triple_collinear/triple_alphabet_work/symbol/specialized-symbols.tsv.gz",
      "sha256": "cd805d2d657e39926a9d3e1ed584f0705788df2027805a6d3b2ae58ef3211950",
      "bytes": 179217
    },
    {
      "path_in_original_ancillary": "triple_collinear/triple_alphabet_work/alphabet/boundary_basis_map.json",
      "sha256": "e666835b8b73e0405fc10e82417086e0e996ef1d06ff0e47ac9ab61a0b390f2f",
      "bytes": 10204
    },
    {
      "path_in_original_ancillary": "triple_collinear/triple_alphabet_work/symbol/specialized-c22-support.json",
      "sha256": "421eb136611cfbf5831fa87f237aaf8df9744abce1ecc9ac6bdd5ac70ce103a7",
      "bytes": 178753
    },
    {
      "path_in_original_ancillary": "triple_collinear/triple_alphabet_work/alphabet/independence_certificate.json",
      "sha256": "b2c4eb7ec2bef7281777efe5dea1750698d926402169dfdad1cef6f77e5fb29c",
      "bytes": 6372
    }
  ],
  "current_version_comparison": {
    "files": [
      {
        "filename": "triple-collinear-symbols.wxf",
        "sha256": "4a1debe447972bf686fd333ad3b4038b76466bef755b0583b9a1d0ecab592785",
        "bytes": 283178
      },
      {
        "filename": "triple-collinear-definitions.wxf",
        "sha256": "960a78a5d149351f615724d874879114b2a55aead5e83042d534ab5bd2da3db5",
        "bytes": 373799
      },
      {
        "filename": "hard-symbols.wxf",
        "sha256": "612acf3e4e420a1e71890e27a665841bca8ce7b7054d9675855a788ec34c1fbd",
        "bytes": 709876
      }
    ],
    "exact_checks": {
      "six_triple_symbol_tensors_equal": true,
      "total_nonzero_words": 59447,
      "all_79_original_to_boundary_dlog_maps_equal": true,
      "all_30_boundary_basis_formulas_equal_as_rational_functions": true,
      "all_four_root_square_polynomials_equal": true,
      "all_six_generic_target_C22_tensors_equal": true
    },
    "method": "The WXF data were decoded without executing Wolfram Language expressions. Rational symbol coefficients and dlog maps were compared exactly. Each basis-formula difference was reduced as a rational function with formal roots; each root-square polynomial difference was expanded exactly. All six generic target C22 tensors were also independently formed from hard-symbols.wxf by exact pair and pair-of-pair antisymmetrization and compared with the preserved vectors."
  },
  "delivered_files": [
    {
      "filename": "README.TXT",
      "bytes": 8004,
      "sha256": "148e4ecf8f9db4f3e0d14e8923536236d8e218fcf3c40699a222c8d167027cf5"
    },
    {
      "filename": "check-structure.py",
      "bytes": 13612,
      "sha256": "44ddefab405cf0be392cb26b52f2d786d4684d448e902987339e6c90bd528065"
    },
    {
      "filename": "planar-alphabet-coordinates.json",
      "bytes": 14608,
      "sha256": "851c06bdffcf47ada0db49a06e9f796fb499570cf7b2890e8861915d0cf1d8b5"
    },
    {
      "filename": "planar-c22-relations.json",
      "bytes": 19879,
      "sha256": "a23fb5e0c0174d3aa5794c5a53cf829d3003cd4a1f51fc09a3ae516b7b749371"
    },
    {
      "filename": "planar-c22-vectors.json.gz",
      "bytes": 1126019,
      "sha256": "f8f5ac04f3e309e860b73bddf2ca0b308b72478eb6ddf4eaaa54935553eac2bb"
    },
    {
      "filename": "planar-letter-map.wl",
      "bytes": 2675,
      "sha256": "1aff6a4155c88027c31da7a39ea406b1adef006018cfd4d33dde92440dfc6bd4"
    },
    {
      "filename": "triple-alphabet.json",
      "bytes": 64784,
      "sha256": "d86077425dc0ad652ff6d69ce028ac3ff4c81b784b115c637d26ef19f1796d57"
    },
    {
      "filename": "triple-symbols.tsv.gz",
      "bytes": 179217,
      "sha256": "cd805d2d657e39926a9d3e1ed584f0705788df2027805a6d3b2ae58ef3211950"
    }
  ]
}


==> anc/structural/triple-alphabet.json <==
{
  "coordinates": {
    "a": "z1",
    "b": "z3",
    "z2": "1-a-b",
    "x": "s12/s123",
    "y": "s23/s123",
    "rho": "s123/q^2"
  },
  "expressions": "Expressions use Python mathematical syntax: ** is exponentiation. The algebraic root symbols d,h1,h4,h6 satisfy the squared equations given in dlog_independence. Do not identify root symbols with the hard functions h1,h2,h3.",
  "basis": [
    {
      "index": 0,
      "name": "rho",
      "expression": "rho",
      "type": "scale"
    },
    {
      "index": 1,
      "name": "R1",
      "expression": "a",
      "type": "rational"
    },
    {
      "index": 2,
      "name": "R2",
      "expression": "b",
      "type": "rational"
    },
    {
      "index": 3,
      "name": "R3",
      "expression": "-a - b + 1",
      "type": "rational"
    },
    {
      "index": 4,
      "name": "R4",
      "expression": "1 - a",
      "type": "rational"
    },
    {
      "index": 5,
      "name": "R5",
      "expression": "1 - b",
      "type": "rational"
    },
    {
      "index": 6,
      "name": "R6",
      "expression": "a + b",
      "type": "rational"
    },
    {
      "index": 7,
      "name": "R7",
      "expression": "x",
      "type": "rational"
    },
    {
      "index": 8,
      "name": "R8",
      "expression": "y",
      "type": "rational"
    },
    {
      "index": 9,
      "name": "R9",
      "expression": "-x - y + 1",
      "type": "rational"
    },
    {
      "index": 10,
      "name": "R10",
      "expression": "1 - x",
      "type": "rational"
    },
    {
      "index": 11,
      "name": "R11",
      "expression": "1 - y",
      "type": "rational"
    },
    {
      "index": 12,
      "name": "R12",
      "expression": "x + y",
      "type": "rational"
    },
    {
      "index": 13,
      "name": "R13",
      "expression": "-a - y + 1",
      "type": "rational"
    },
    {
      "index": 14,
      "name": "R14",
      "expression": "-b - x + 1",
      "type": "rational"
    },
    {
      "index": 15,
      "name": "R15",
      "expression": "a + b + x + y - 1",
      "type": "rational"
    },
    {
      "index": 16,
      "name": "L130",
      "expression": "(a*x - a + b*y - b + d - x - y + 1)/(a*x - a + b*y - b - d - x - y + 1)",
      "type": "algebraic",
      "root": "d"
    },
    {
      "index": 17,
      "name": "L131",
      "expression": "(a*x + a - b*y + b + d - x + y - 1)/(a*x + a - b*y + b - d - x + y - 1)",
      "type": "algebraic",
      "root": "d"
    },
    {
      "index": 18,
      "name": "L132",
      "expression": "(a*x + 2*a*y - a + b*y - b - d - x - y + 1)/(a*x + 2*a*y - a + b*y - b + d - x - y + 1)",
      "type": "algebraic",
      "root": "d"
    },
    {
      "index": 19,
      "name": "L136",
      "expression": "(a*x + a - b*y + b - d + x + y - 1)/(a*x + a - b*y + b + d + x + y - 1)",
      "type": "algebraic",
      "root": "d"
    },
    {
      "index": 20,
      "name": "L137",
      "expression": "(a*x - a - b*y + b + d + x + y - 1)/(a*x - a - b*y + b - d + x + y - 1)",
      "type": "algebraic",
      "root": "d"
    },
    {
      "index": 21,
      "name": "L162",
      "expression": "(a*x - a + b*y - b - h1 - x + 1)/(a*x - a + b*y - b + h1 - x + 1)",
      "type": "algebraic",
      "root": "h1"
    },
    {
      "index": 22,
      "name": "L164",
      "expression": "(a*x + 2*a*y - a + b*y - b + h1 - x - 2*y + 1)/(a*x + 2*a*y - a + b*y - b - h1 - x - 2*y + 1)",
      "type": "algebraic",
      "root": "h1"
    },
    {
      "index": 23,
      "name": "L183",
      "expression": "(a*x - a - b*y - b + h1 - x + 1)/(a*x - a - b*y - b - h1 - x + 1)",
      "type": "algebraic",
      "root": "h1"
    },
    {
      "index": 24,
      "name": "L168",
      "expression": "(a*x - a + 2*b*x + b*y - b + h4)/(a*x - a + 2*b*x + b*y - b - h4)",
      "type": "algebraic",
      "root": "h4"
    },
    {
      "index": 25,
      "name": "L170",
      "expression": "(a*x + 2*a*y - a + b*y - b + h4)/(a*x + 2*a*y - a + b*y - b - h4)",
      "type": "algebraic",
      "root": "h4"
    },
    {
      "index": 26,
      "name": "L181",
      "expression": "(a*x - a - b*y + b - h4)/(a*x - a - b*y + b + h4)",
      "type": "algebraic",
      "root": "h4"
    },
    {
      "index": 27,
      "name": "L174",
      "expression": "(a*x - a + 2*b*x + b*y - b + h6 - 2*x - y + 1)/(a*x - a + 2*b*x + b*y - b - h6 - 2*x - y + 1)",
      "type": "algebraic",
      "root": "h6"
    },
    {
      "index": 28,
      "name": "L176",
      "expression": "(a*x - a + b*y - b - h6 - y + 1)/(a*x - a + b*y - b + h6 - y + 1)",
      "type": "algebraic",
      "root": "h6"
    },
    {
      "index": 29,
      "name": "L180",
      "expression": "(a*x + a - b*y + b + h6 + y - 1)/(a*x + a - b*y + b - h6 + y - 1)",
      "type": "algebraic",
      "root": "h6"
    }
  ],
  "original_to_boundary_dlog": {
    "2": {
      "4": 1
    },
    "3": {
      "6": 1
    },
    "4": {
      "5": 1
    },
    "5": {
      "0": 1
    },
    "6": {
      "0": 1,
      "7": 1
    },
    "7": {
      "0": 1,
      "9": 1
    },
    "8": {
      "1": 1
    },
    "9": {
      "0": 1,
      "8": 1
    },
    "10": {
      "3": 1
    },
    "11": {
      "2": 1
    },
    "12": {
      "1": 1
    },
    "13": {
      "3": 1
    },
    "14": {
      "2": 1
    },
    "15": {},
    "16": {
      "0": 1,
      "11": 1
    },
    "17": {
      "1": 1
    },
    "18": {
      "1": 1
    },
    "19": {
      "0": 1,
      "12": 1
    },
    "20": {
      "3": 1
    },
    "21": {
      "3": 1
    },
    "22": {
      "0": 1,
      "10": 1
    },
    "23": {
      "2": 1
    },
    "24": {
      "2": 1
    },
    "25": {
      "5": 1
    },
    "26": {
      "6": 1
    },
    "27": {
      "4": 1
    },
    "28": {
      "0": 1,
      "13": 1
    },
    "29": {
      "2": 1,
      "1": 1
    },
    "30": {
      "1": 1,
      "3": 1
    },
    "31": {
      "0": 1,
      "15": 1
    },
    "32": {
      "2": 1,
      "3": 1
    },
    "33": {
      "0": 1,
      "14": 1
    },
    "118": {
      "2": -1
    },
    "119": {
      "3": -1
    },
    "120": {
      "0": -1,
      "4": 2,
      "8": -1
    },
    "121": {
      "1": -1
    },
    "122": {
      "0": -1,
      "6": 2,
      "9": -1
    },
    "123": {
      "0": -1,
      "5": 2,
      "7": -1
    },
    "124": {
      "3": 1,
      "1": -1
    },
    "125": {
      "2": 1,
      "1": -1
    },
    "126": {
      "0": -1,
      "4": 2,
      "13": -1
    },
    "127": {
      "2": 1,
      "3": -1
    },
    "128": {
      "0": -1,
      "6": 2,
      "15": -1
    },
    "129": {
      "0": 1,
      "14": 1,
      "5": -2
    },
    "130": {
      "16": 1
    },
    "131": {
      "17": 1
    },
    "132": {
      "18": 1
    },
    "133": {
      "16": -1,
      "17": -1,
      "18": -1
    },
    "134": {},
    "135": {
      "16": -1,
      "18": -1
    },
    "136": {
      "19": 1
    },
    "137": {
      "20": 1
    },
    "162": {
      "21": 1
    },
    "163": {
      "0": 1,
      "7": 1,
      "4": 1,
      "3": -1
    },
    "164": {
      "22": 1
    },
    "165": {
      "0": 1,
      "9": 1,
      "4": 1,
      "2": -1
    },
    "166": {
      "1": 1,
      "4": -1
    },
    "167": {
      "1": 1,
      "4": -1
    },
    "168": {
      "24": 1
    },
    "169": {
      "0": 1,
      "7": 1,
      "6": 1,
      "1": -1
    },
    "170": {
      "25": 1
    },
    "171": {
      "0": 1,
      "8": 1,
      "6": 1,
      "2": -1
    },
    "172": {
      "3": 1,
      "6": -1
    },
    "173": {
      "3": 1,
      "6": -1
    },
    "174": {
      "27": 1
    },
    "175": {
      "0": 1,
      "5": 1,
      "9": 1,
      "1": -1
    },
    "176": {
      "28": 1
    },
    "177": {
      "0": 1,
      "5": 1,
      "8": 1,
      "3": -1
    },
    "178": {
      "2": 1,
      "5": -1
    },
    "179": {
      "2": 1,
      "5": -1
    },
    "180": {
      "29": 1
    },
    "181": {
      "26": 1
    },
    "182": {
      "29": -1
    },
    "183": {
      "23": 1
    },
    "184": {
      "26": -1
    },
    "185": {
      "23": -1
    },
    "186": {
      "16": -1,
      "18": -1,
      "20": 1
    },
    "187": {
      "16": 1,
      "18": 1,
      "19": -1
    },
    "188": {
      "16": -1,
      "17": -1
    }
  },
  "boundary_map_definition": "Exact generic triple-collinear leading dlog map modulo constant multiplicative factors; dlog W_i=valuation_i*dlog(rho)+dlog(leading_i)+O(rho). Coordinates a=z1,b=z3,z2=1-a-b.",
  "component_order": [
    "f11",
    "f12",
    "f21",
    "f22",
    "k1",
    "k2"
  ],
  "symbol_format": "TSV: row is zero based in component_order; B_first,...,B_fourth are basis indices 0..29. The coefficient is numerator/denominator. B[0]=rho; B[1]..B[29] are the finite shape basis.",
  "C22_embedding": "(1-swap12)(1-swap34)(1-swap_pairs), no overall factor",
  "finite_C22_spaces": {
    "f11": {
      "dimension": 26,
      "used_basis_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        23,
        24,
        25,
        26,
        27,
        28
      ],
      "integer_annihilator_basis": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "lower_bound_prime": 1000000007,
      "independent_integer_fiber_rows": [
        [
          0,
          -4,
          4,
          0,
          0,
          0,
          2,
          0,
          -2,
          0,
          0,
          0,
          0,
          -2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          4,
          -12,
          0,
          12,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -2,
          0,
          2,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          2,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          2,
          -2,
          2,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          -3,
          -3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3,
          -11,
          -3,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          -4,
          0,
          -4,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          4,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4,
          0,
          0,
          0,
          4,
          0,
          2,
          -4,
          0,
          0,
          2,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          3,
          -1,
          -3,
          0,
          4,
          0,
          0,
          -11,
          -8,
          -2,
          6,
          12,
          -1,
          -4,
          2,
          -6,
          -4,
          -6,
          2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          2,
          0,
          0,
          0,
          0,
          2,
          6,
          -6,
          0,
          0,
          0,
          0,
          -2,
          0,
          -4,
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -2,
          -4,
          2,
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          3,
          0,
          3,
          0,
          -3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          -2,
          0,
          0,
          0,
          6,
          0,
          2,
          -1,
          0,
          0,
          0,
          0,
          1,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -3,
          2,
          0,
          0,
          0,
          0,
          3,
          -1,
          1,
          0,
          0,
          -4,
          -1,
          0,
          2,
          -2,
          -2,
          -2,
          -2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -2,
          -2,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -4,
          4,
          -2,
          0,
          1,
          1,
          0,
          -2,
          0,
          0,
          -1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -4,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -2,
          -2
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -6,
          4
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0
        ]
      ],
      "basis_index_offset": 1
    },
    "f12": {
      "dimension": 26,
      "used_basis_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        26,
        27,
        28
      ],
      "integer_annihilator_basis": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ]
      ],
      "lower_bound_prime": 1000000007,
      "independent_integer_fiber_rows": [
        [
          2,
          2,
          0,
          0,
          0,
          -5,
          -2,
          -2,
          1,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -2,
          0,
          -10,
          0,
          4,
          8,
          0,
          6,
          -2,
          -4,
          0,
          0,
          4,
          0,
          -4,
          0,
          -1,
          4,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4,
          0,
          8,
          2,
          2,
          -16,
          -1,
          -11,
          12,
          0,
          0,
          0,
          1,
          -1,
          0,
          0,
          4,
          4,
          8,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          8,
          -8,
          0,
          0,
          0,
          0,
          4,
          -4,
          0,
          0,
          0,
          0,
          4,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -2,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          -1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          16,
          -16,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          0,
          -4,
          0,
          0,
          3,
          2,
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -2,
          2,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          0,
          5,
          -5,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -10,
          0,
          0,
          0,
          0,
          -8,
          0,
          0,
          0,
          10,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -2,
          0,
          -8,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -8,
          -9,
          0,
          9,
          8,
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          9,
          5,
          -9,
          0,
          0,
          0,
          -3,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4,
          8,
          -8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          -8,
          0,
          0,
          0,
          0,
          0,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1,
          -1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          2
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -4,
          4
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          2
        ]
      ],
      "basis_index_offset": 1
    },
    "f21": {
      "dimension": 26,
      "used_basis_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        23,
        24,
        25,
        26,
        27,
        28
      ],
      "integer_annihilator_basis": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "lower_bound_prime": 1000000007,
      "independent_integer_fiber_rows": [
        [
          6,
          -6,
          6,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          -2,
          4,
          0,
          4,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4,
          -4,
          0,
          0,
          0,
          0,
          6,
          0,
          0,
          -2,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4
        ],
        [
          0,
          0,
          0,
          0,
          4,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          -2,
          2,
          0,
          4,
          2,
          -4,
          2,
          1,
          0,
          4,
          0,
          -2,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -8,
          0,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          1,
          0,
          0,
          -6,
          -1,
          0,
          5,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          2,
          -4,
          0,
          0,
          0,
          8,
          -2,
          4,
          0,
          0,
          0,
          4,
          -4,
          -2,
          -4,
          2,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -4,
          -4,
          0,
          0,
          0
        ],
        [
          4,
          0,
          8,
          -8,
          -4,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -3,
          5,
          0,
          1,
          1,
          0,
          -2,
          2,
          0,
          0,
          -2,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          8,
          -8,
          0,
          6,
          -6,
          2,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          -8,
          0,
          -8,
          4,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          -8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -4,
          0,
          0,
          0,
          0,
          -10,
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -10,
          0,
          0,
          0,
          10,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -9,
          13,
          9,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          -4,
          0,
          -4,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          8,
          -8,
          8,
          0,
          0,
          0,
          0,
          8,
          0,
          0,
          0,
          0,
          -8,
          0,
          0,
          8,
          8,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4,
          4,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          6,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1,
          -1,
          0,
          0,
          0,
          -1,
          0,
          -1,
          0,
          0,
          2,
          0,
          0,
          0,
          4,
          0,
          4,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          6,
          -2
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -4,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -2,
          0,
          0,
          0,
          0
        ]
      ],
      "basis_index_offset": 1
    },
    "f22": {
      "dimension": 26,
      "used_basis_indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        26,
        27,
        28
      ],
      "integer_annihilator_basis": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0
        ]
      ],
      "lower_bound_prime": 1000000007,
      "independent_integer_fiber_rows": [
        [
          0,
          2,
          -2,
          4,
          2,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1,
          -11,
          9,
          -2,
          0,
          0,
          -9,
          0,
          10,
          0,
          0,
          0,
          4,
          1,
          0,
          -2,
          -4,
          -2,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          6,
          -6,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -2,
          0,
          -1,
          6,
          0,
          0,
          2,
          -3,
          2,
          0,
          0,
          0,
          -2,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4,
          -4,
          2,
          0,
          0,
          0,
          2,
          4,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          2,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -4,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          6,
          -2,
          6,
          -8,
          0,
          0,
          0,
          4,
          -6,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4,
          0,
          0,
          0,
          -2,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -4,
          0,
          4,
          0,
          4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          2,
          -2,
          0,
          0,
          0,
          0,
          -4,
          0,
          2,
          0,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          6,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          4,
          0,
          4,
          0,
          -4,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          10,
          2,
          -4,
          -2,
          -10,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          1,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          2,
          0,
          -4,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          -2
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -2,
          2
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ]
      ],
      "basis_index_offset": 1
    }
  },
  "joint_finite_C22_dimension": 29,
  "dlog_independence": {
    "method": "Each row evaluates (partial_z log L_i)/root exactly in Q at a rational point. A nonzero square minor proves constant-Q independence of its columns. Independent radical sign changes then separate the blocks. Distinct irreducible rational factors prove independence of the rational block.",
    "coordinate_order": [
      "a",
      "b",
      "x",
      "y"
    ],
    "points": [
      [
        "1/5",
        "1/4",
        "1/7",
        "2/9"
      ],
      [
        "1/6",
        "1/3",
        "2/7",
        "1/9"
      ],
      [
        "2/7",
        "1/5",
        "1/4",
        "1/6"
      ],
      [
        "2/9",
        "1/5",
        "1/8",
        "2/7"
      ]
    ],
    "radical_blocks": {
      "d": {
        "letters": [
          130,
          131,
          132,
          136,
          137
        ],
        "rank": 5,
        "radicand": "a**2*x**2 - 2*a**2*x + a**2 - 2*a*b*x*y - 2*a*b*x - 2*a*b*y + 2*a*b - 2*a*x**2 - 2*a*x*y + 4*a*x + 2*a*y - 2*a + b**2*y**2 - 2*b**2*y + b**2 - 2*b*x*y + 2*b*x - 2*b*y**2 + 4*b*y - 2*b + x**2 + 2*x*y - 2*x + y**2 - 2*y + 1",
        "selected_rows": [
          {
            "point_index": 0,
            "derivative_variable": "a"
          },
          {
            "point_index": 0,
            "derivative_variable": "b"
          },
          {
            "point_index": 0,
            "derivative_variable": "x"
          },
          {
            "point_index": 0,
            "derivative_variable": "y"
          },
          {
            "point_index": 1,
            "derivative_variable": "a"
          }
        ],
        "minor_matrix": [
          [
            "-179900/3883",
            "397250/50479",
            "10500/353",
            "-30131500/904739",
            "79100/3883"
          ],
          [
            "-464240/11649",
            "114800/11649",
            "53200/3883",
            "-16836400/2714217",
            "1642480/198033"
          ],
          [
            "-18620/353",
            "110740/3883",
            "121863/7766",
            "-3409420/82249",
            "77861/12002"
          ],
          [
            "-14490/353",
            "488250/50479",
            "205443/7766",
            "-441000/82249",
            "5733/706"
          ],
          [
            "-365148/4033",
            "601776/52429",
            "269136/4033",
            "-4141368/52429",
            "161028/4033"
          ]
        ],
        "minor_determinant": "219252415666344480000/115313417866361",
        "minor_determinant_nonzero": true
      },
      "h1": {
        "letters": [
          162,
          164,
          183
        ],
        "rank": 3,
        "radicand": "a**2*x**2 - 2*a**2*x + a**2 - 2*a*b*x*y - 2*a*b*x - 2*a*b*y + 2*a*b - 2*a*x**2 + 4*a*x - 2*a + b**2*y**2 - 2*b**2*y + b**2 + 2*b*x*y + 2*b*x + 2*b*y - 2*b + x**2 - 2*x + 1",
        "selected_rows": [
          {
            "point_index": 0,
            "derivative_variable": "a"
          },
          {
            "point_index": 0,
            "derivative_variable": "x"
          },
          {
            "point_index": 0,
            "derivative_variable": "y"
          }
        ],
        "minor_matrix": [
          [
            "1746675/423481",
            "-7142625/4658291",
            "-17866800/4658291"
          ],
          [
            "7999740/423481",
            "-4401621/846962",
            "-2540160/423481"
          ],
          [
            "2715930/423481",
            "-9833481/846962",
            "-3509730/423481"
          ]
        ],
        "minor_determinant": "1969120125/4658291",
        "minor_determinant_nonzero": true
      },
      "h4": {
        "letters": [
          168,
          170,
          181
        ],
        "rank": 3,
        "radicand": "a**2*x**2 - 2*a**2*x + a**2 - 2*a*b*x*y - 2*a*b*x - 2*a*b*y + 2*a*b + b**2*y**2 - 2*b**2*y + b**2",
        "selected_rows": [
          {
            "point_index": 0,
            "derivative_variable": "a"
          },
          {
            "point_index": 0,
            "derivative_variable": "x"
          },
          {
            "point_index": 0,
            "derivative_variable": "y"
          }
        ],
        "minor_matrix": [
          [
            "-1682800/202441",
            "1865500/202441",
            "2904300/202441"
          ],
          [
            "9517221/404882",
            "-115101/404882",
            "-1385181/404882"
          ],
          [
            "115101/404882",
            "6700239/404882",
            "1472499/404882"
          ]
        ],
        "minor_determinant": "875164500/202441",
        "minor_determinant_nonzero": true
      },
      "h6": {
        "letters": [
          174,
          176,
          180
        ],
        "rank": 3,
        "radicand": "a**2*x**2 - 2*a**2*x + a**2 - 2*a*b*x*y - 2*a*b*x - 2*a*b*y + 2*a*b + 2*a*x*y + 2*a*x + 2*a*y - 2*a + b**2*y**2 - 2*b**2*y + b**2 - 2*b*y**2 + 4*b*y - 2*b + y**2 - 2*y + 1",
        "selected_rows": [
          {
            "point_index": 0,
            "derivative_variable": "a"
          },
          {
            "point_index": 0,
            "derivative_variable": "x"
          },
          {
            "point_index": 0,
            "derivative_variable": "y"
          }
        ],
        "minor_matrix": [
          [
            "-2629200/366179",
            "665700/33289",
            "6625500/366179"
          ],
          [
            "-1295511/66578",
            "438060/33289",
            "508620/33289"
          ],
          [
            "-419391/66578",
            "591570/33289",
            "264600/33289"
          ]
        ],
        "minor_determinant": "-875164500/366179",
        "minor_determinant_nonzero": true
      }
    },
    "rational_block": {
      "rank": 15,
      "distinct_irreducible_factors": [
        "a",
        "b",
        "a + b - 1",
        "a - 1",
        "b - 1",
        "a + b",
        "x",
        "y",
        "x + y - 1",
        "x - 1",
        "y - 1",
        "x + y",
        "a + y - 1",
        "b + x - 1",
        "a + b + x + y - 1"
      ]
    },
    "radical_squareclasses": {
      "d": {
        "irreducible": true,
        "factor_count": 1,
        "total_degree": 4
      },
      "h1": {
        "irreducible": true,
        "factor_count": 1,
        "total_degree": 4
      },
      "h4": {
        "irreducible": true,
        "factor_count": 1,
        "total_degree": 4
      },
      "h6": {
        "irreducible": true,
        "factor_count": 1,
        "total_degree": 4
      },
      "d__h1": {
        "gcd": "1"
      },
      "d__h4": {
        "gcd": "1"
      },
      "d__h6": {
        "gcd": "1"
      },
      "h1__h4": {
        "gcd": "1"
      },
      "h1__h6": {
        "gcd": "1"
      },
      "h4__h6": {
        "gcd": "1"
      }
    },
    "finite_basis_dimension": 29
  },
  "scope": "The rank-26 and rank-29 lower bounds apply to the C22 tensors of the four finite triple-collinear symbols. The script checks that scale-letter C22 terms vanish, that each finite C22 tensor has rank 26 and that their common letter space has rank 29. These data alone do not prove a full-function upper bound or determine beyond-symbol constants."
}

